Reconciling threshold and subthreshold expansions for pion-nucleon scattering

Heavy-baryon chiral perturbation theory (ChPT) at one loop fails in relating the pion-nucleon amplitude in the physical region and for subthreshold kinematics due to loop effects enhanced by large low-energy constants. Studying the chiral convergence of threshold and subthreshold parameters up to fourth order in the small-scale expansion, we address the question to what extent this tension can be mitigated by including the $\Delta(1232)$ as an explicit degree of freedom and/or using a covariant formulation of baryon ChPT. We find that the inclusion of the $\Delta$ indeed reduces the low-energy constants to more natural values and thereby improves consistency between threshold and subthreshold kinematics. In addition, even in the $\Delta$-less theory the resummation of $1/m_N$ corrections in the covariant scheme improves the results markedly over the heavy-baryon formulation, in line with previous observations in the single-baryon sector of ChPT that so far have evaded a profound theoretical explanation.

==> anc/Parameters.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     33219,        897]
NotebookOptionsPosition[     31032,        829]
NotebookOutlinePosition[     31401,        845]
CellTagsIndexPosition[     31358,        842]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Analytical Results for pion-nucleon threshold and subthreshold parameters

 ( by D. Siemens, J. Ruiz de Elvira, E. Epelbaum, M. Hoferichter, H. Krebs, \
B. Kubis, and  U.-G. Mei\[SZ]ner) \
\>", "Subsection",
 CellChangeTimes->{{3.47971280416425*^9, 3.479712823273625*^9}, {
   3.479734617898625*^9, 3.479734622148625*^9}, {3.5085116636049633`*^9, 
   3.508511877664525*^9}, {3.5085130862721767`*^9, 3.508513093229206*^9}, {
   3.508513150147987*^9, 3.508513152004794*^9}, {3.511524461715662*^9, 
   3.511524515862509*^9}, {3.511524882786989*^9, 3.511525164230118*^9}, {
   3.511525199050428*^9, 3.511525434562808*^9}, {3.5115254817094193`*^9, 
   3.5115255843844748`*^9}, {3.511525617711234*^9, 3.511525710728331*^9}, {
   3.5115257612661057`*^9, 3.511525900787115*^9}, {3.511525931193947*^9, 
   3.51152598328682*^9}, {3.51152602435868*^9, 3.511526150871063*^9}, {
   3.5115261942944117`*^9, 3.51152619724191*^9}, {3.511526245632547*^9, 
   3.511526277843892*^9}, {3.511526313095752*^9, 3.511526386702427*^9}, {
   3.511526570940075*^9, 3.511527252631956*^9}, {3.511527284943939*^9, 
   3.511527452985517*^9}, {3.511527497184659*^9, 3.5115275265713797`*^9}, {
   3.511527631331688*^9, 3.511527690386463*^9}, {3.511527753565658*^9, 
   3.5115277761383*^9}, 3.51152802647057*^9, {3.5115285920902977`*^9, 
   3.5115286936224337`*^9}, {3.532788318089654*^9, 3.532788349226609*^9}, 
   3.548765508194606*^9, {3.686052785490398*^9, 3.6860528633370457`*^9}, 
   3.686343219769977*^9},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[TextData[{
 "The analytical expressions can be obtained by loading the \
\[OpenCurlyDoubleQuote].dat\[CloseCurlyDoubleQuote] files. Threshold and \
subthreshold parameters are defined in ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " in list form. \[LineSeparator]HB-\[Pi]N, HB-NN, and Covariant denote the \
three different chiral countings considered in the paper.\[LineSeparator]The \
suffix e2, e3, and e4 in the defined variables denote the chiral order of the \
parameters. \n\nThe order of the parameters in the lists is the following:"
}], "Text",
 CellChangeTimes->{{3.6860513206566877`*^9, 3.6860514139724503`*^9}, {
   3.6860515034203873`*^9, 3.686051583152604*^9}, 3.686051758138496*^9, {
   3.686051791012608*^9, 3.6860518423089046`*^9}, {3.686052344909479*^9, 
   3.686052366207925*^9}, {3.686052661000135*^9, 3.686052671733366*^9}, {
   3.686052870813738*^9, 3.686052894002963*^9}, 3.686052952666298*^9, {
   3.6860530220384912`*^9, 3.68605305937187*^9}, {3.68605324730335*^9, 
   3.68605326290597*^9}, 3.686343207954734*^9}],

Cell["\<\
SubThrList = {D00Plus, D10Plus, D01Plus, D20Plus, D11Plus, D02Plus, D00Minus, \
D10Minus, D01Minus, B00Plus, B00Minus, B10Minus, B01Minus}\
\>", "Text",
 CellChangeTimes->{{3.686051611516985*^9, 3.686051614886628*^9}, {
  3.6860516516396923`*^9, 3.68605167403656*^9}}],

Cell["\<\
ThrList = {a0PlusPlus, a0PlusMinus, a1PlusPlus, a1PlusMinus, a1MinusPlus, \
a1MinusMinus, b0PlusPlus, b0PlusMinus}\
\>", "Text",
 CellChangeTimes->{{3.686051641420128*^9, 3.686051690865779*^9}}],

Cell["\<\
For the pion mass M, the nucleon mass mNucl, the effective axial coupling gA, \
the pion decay constant F, the \[CapitalDelta](1232) mass \[CapitalDelta]m, \
and the \[CapitalDelta]-nucleon mass splitting \[CapitalDelta] we use the \
following numerical values\
\>", "Text",
 CellChangeTimes->{{3.686051868413869*^9, 3.686051946004739*^9}, {
   3.686052705085332*^9, 3.68605271378424*^9}, {3.686072245779961*^9, 
   3.6860722517793922`*^9}, 3.686330325364396*^9, 3.6863432288324966`*^9, {
   3.68658460665438*^9, 3.686584607546948*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumericalValues", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M", "\[Rule]", 
      FractionBox["13957", "100000"]}], ",", 
     RowBox[{"mNucl", "\[Rule]", 
      FractionBox["93827", "100000"]}], ",", 
     RowBox[{"gA", "\[Rule]", 
      FractionBox["1289", "1000"]}], ",", 
     RowBox[{"F", "\[Rule]", 
      FractionBox["922", "10000"]}], ",", 
     RowBox[{"\[CapitalDelta]", "\[Rule]", 
      RowBox[{
       FractionBox["1232", "1000"], "-", 
       FractionBox["93827", "100000"]}]}], ",", 
     RowBox[{"\[CapitalDelta]m", "\[Rule]", 
      FractionBox["1232", "1000"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.661161452621834*^9, 3.66116145880871*^9}, {
   3.6611615202902308`*^9, 3.661161521062434*^9}, 3.661175687812366*^9, {
   3.666502954341497*^9, 3.666502957625312*^9}, {3.666502996371682*^9, 
   3.66650299840658*^9}, {3.668507335984767*^9, 3.668507359574717*^9}, {
   3.670315666217157*^9, 3.670315667002798*^9}, 3.679913628832962*^9, {
   3.685812454016564*^9, 3.68581245743196*^9}, {3.686072242790352*^9, 
   3.6860722552438374`*^9}, {3.6863302994094*^9, 3.686330303312291*^9}}],

Cell["Our central values for the \[CapitalDelta] couplings are", "Text",
 CellChangeTimes->{{3.686401290428796*^9, 3.686401316249325*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeltaCentral", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"hA", "\[Rule]", "1.40"}], ",", 
     RowBox[{"g1", "\[Rule]", "2.32"}], ",", 
     RowBox[{"LECb4", "\[Rule]", "0"}], ",", 
     RowBox[{"LECb5", "\[Rule]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.686401320936974*^9, 3.6864013433756723`*^9}}],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6860522847762947`*^9, 3.686052312621149*^9}}],

Cell["\<\
Note that the explicit contributions from \[CapitalDelta](1232) can be \
switched off by setting :\
\>", "Text",
 CellChangeTimes->{{3.686395066861258*^9, 3.68639512183707*^9}, {
  3.686395991734476*^9, 3.686395996387269*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeltaZero", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"hA", "\[Rule]", "0"}], ",", 
     RowBox[{"g1", "\[Rule]", "0"}], ",", 
     RowBox[{"LECb4", "\[Rule]", "0"}], ",", 
     RowBox[{"LECb5", "\[Rule]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.679381247805991*^9, 3.679381257825611*^9}, {
  3.68639511214021*^9, 3.686395116226686*^9}, {3.686401271003756*^9, 
  3.6864012753692427`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HB-\[Pi]N", "Subsection",
 CellChangeTimes->{{3.663573454563341*^9, 3.663573469855644*^9}, {
  3.664252488552499*^9, 3.664252489968995*^9}, {3.66850402647403*^9, 
  3.6685040270802794`*^9}, {3.6858117903968363`*^9, 3.68581179054886*^9}, {
  3.686050840402555*^9, 3.686050840633363*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<ParametersHB.dat\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.686050704017901*^9, 3.686050705826936*^9}, {
  3.6860523171733217`*^9, 3.686052318213183*^9}}],

Cell[BoxData["SubThrParametersHBe2"], "Input",
 CellChangeTimes->{{3.68605076491123*^9, 3.686050783918788*^9}, 
   3.686050855325306*^9}],

Cell[BoxData["SubThrParametersHBe3"], "Input",
 CellChangeTimes->{3.686050788080381*^9, 3.686050855625058*^9}],

Cell[BoxData["SubThrParametersHBe4"], "Input",
 CellChangeTimes->{{3.686050791320531*^9, 3.686050792662719*^9}, 
   3.686050855933889*^9}],

Cell[BoxData["ThrParametersHBe2"], "Input",
 CellChangeTimes->{{3.6860507961200953`*^9, 3.686050797070373*^9}, 
   3.686050856225752*^9}],

Cell[BoxData["ThrParametersHBe3"], "Input",
 CellChangeTimes->{{3.686050801272068*^9, 3.6860508029263487`*^9}, 
   3.686050856567572*^9}],

Cell[BoxData["ThrParametersHBe4"], "Input",
 CellChangeTimes->{3.686050805238247*^9, 3.6860508575260363`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HB-NN", "Subsection",
 CellChangeTimes->{{3.663573454563341*^9, 3.663573469855644*^9}, {
   3.664252488552499*^9, 3.664252489968995*^9}, {3.66850402647403*^9, 
   3.6685040270802794`*^9}, 3.670314985117153*^9, {3.685811789112393*^9, 
   3.6858117892767477`*^9}, {3.6860508420651693`*^9, 3.686050842281163*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<ParametersHBNN.dat\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.686050707929185*^9, 3.686050711113537*^9}, 
   3.686052328678686*^9}],

Cell[BoxData["SubThrParametersHBe2NN"], "Input",
 CellChangeTimes->{{3.68605076491123*^9, 3.686050783918788*^9}, {
  3.6860508675034122`*^9, 3.686050875864616*^9}}],

Cell[BoxData["SubThrParametersHBe3NN"], "Input",
 CellChangeTimes->{
  3.686050788080381*^9, {3.686050877336829*^9, 3.686050879272624*^9}}],

Cell[BoxData["SubThrParametersHBe4NN"], "Input",
 CellChangeTimes->{{3.686050791320531*^9, 3.686050792662719*^9}, {
  3.6860508805046873`*^9, 3.6860508824244947`*^9}}],

Cell[BoxData["ThrParametersHBe2NN"], "Input",
 CellChangeTimes->{{3.6860507961200953`*^9, 3.686050797070373*^9}, {
  3.686050883736723*^9, 3.6860508856004543`*^9}}],

Cell[BoxData["ThrParametersHBe3NN"], "Input",
 CellChangeTimes->{{3.686050801272068*^9, 3.6860508029263487`*^9}, {
  3.68605088664855*^9, 3.686050889840453*^9}}],

Cell[BoxData["ThrParametersHBe4NN"], "Input",
 CellChangeTimes->{
  3.686050805238247*^9, {3.6860508879287577`*^9, 3.686050891528433*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Covariant", "Subsection",
 CellChangeTimes->{{3.663573454563341*^9, 3.663573469855644*^9}, {
  3.663578465389983*^9, 3.663578465681122*^9}, {3.663655724668075*^9, 
  3.6636557265917587`*^9}, {3.6693446305486183`*^9, 3.669344631093251*^9}, {
  3.686050830340472*^9, 3.6860508305213118`*^9}, {3.686051364191965*^9, 
  3.686051364879712*^9}}],

Cell["\<\
Numerical evaluation of the loop functions can be done with the LoopTools \
package\
\>", "Text",
 CellChangeTimes->{{3.686050930798543*^9, 3.686050948480568*^9}, 
   3.686050989603194*^9}],

Cell[BoxData[
 RowBox[{"Install", "[", "\"\<your_path/bin/LoopTools\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.651204814071073*^9, 3.6512048153064127`*^9}, {
   3.651204848248089*^9, 3.6512048519328127`*^9}, {3.6512049429613934`*^9, 
   3.651204969372386*^9}, 3.652760020934925*^9, 3.652763037924999*^9, 
   3.653766810814568*^9, 3.6539124018582573`*^9, 3.65427756927076*^9, 
   3.654298650660734*^9, 3.654367082194084*^9, 3.654439791503972*^9, 
   3.654471808235385*^9, 3.654516469839942*^9, 3.655826533567914*^9, 
   3.6561676919573793`*^9, 3.657117679506674*^9, 3.6573792175641212`*^9, 
   3.661410137261861*^9, 3.661661411627248*^9, 3.66177803995573*^9, 
   3.662101752914976*^9, 3.6621175750328703`*^9, 3.6628743980223227`*^9, 
   3.6628771571812*^9, {3.663998965224162*^9, 3.663998966558872*^9}, {
   3.6860509710260077`*^9, 3.6860509754160967`*^9}}],

Cell[BoxData[
 RowBox[{"SetDelta", "[", 
  RowBox[{"-", "1.0"}], "]"}]], "Input",
 CellChangeTimes->{{3.651293219670865*^9, 3.651293224871542*^9}}],

Cell[BoxData[
 RowBox[{"SetMudim", "[", 
  RowBox[{"0.93827", "^", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.6512932589690647`*^9, 3.651293292574472*^9}}],

Cell["\<\
LoopTools has a bug when dealing with loop functions at unphysical points. To \
resolve this issue following rules can be applied\
\>", "Text",
 CellChangeTimes->{{3.686051133831253*^9, 3.68605121599277*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LTBugTrafo", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["mNucl", "2"]}], "]"}], "->", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        RowBox[{
         SuperscriptBox["M", "2"], "+", 
         SuperscriptBox["mNucl", "2"]}], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["mNucl", "2"]}], "]"}], "->", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["M", "2"]}], "-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "M"}], "+", "mNucl"}], ")"}], "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["mNucl", "2"]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "M"}], "+", "mNucl"}], ")"}], "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"M", "-", "mNucl"}], ")"}], "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["mNucl", "2"]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "M"}], "+", "mNucl"}], ")"}], "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        RowBox[{
         SuperscriptBox["M", "2"], "+", 
         SuperscriptBox["mNucl", "2"]}], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["M", "2"]}], "-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        RowBox[{
         SuperscriptBox["M", "2"], "+", 
         SuperscriptBox["mNucl", "2"]}], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["M", "2"]}], "-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        RowBox[{
         SuperscriptBox["M", "2"], "+", 
         SuperscriptBox["mNucl", "2"]}], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["M", "2"]}], "-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"M", "-", "mNucl"}], ")"}], "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"M", "-", "mNucl"}], ")"}], "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"M", "-", "mNucl"}], ")"}], "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"M", "-", "mNucl"}], ")"}], "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"M", "-", "mNucl"}], ")"}], "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"M", "-", "mNucl"}], ")"}], "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"M", "+", "mNucl"}], ")"}], "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"M", "+", "mNucl"}], ")"}], "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"M", "+", "mNucl"}], ")"}], "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"M", "+", "mNucl"}], ")"}], "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"M", "+", "mNucl"}], ")"}], "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"M", "+", "mNucl"}], ")"}], "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"M", "+", "mNucl"}], ")"}], "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["mNucl", "2"]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"M", "+", "mNucl"}], ")"}], "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}]}], "]"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6512053753426237`*^9, 3.6512054048414183`*^9}, {
  3.651671780328534*^9, 3.6516717805788927`*^9}, {3.663998874703061*^9, 
  3.66399887915875*^9}, {3.669347940237998*^9, 3.669347970056233*^9}, {
  3.669348249075795*^9, 3.6693482494154797`*^9}, {3.669349056393795*^9, 
  3.669349056654565*^9}, {3.669356367119114*^9, 3.669356411007132*^9}, {
  3.686327264504328*^9, 3.686327271333699*^9}, {3.6863303149255133`*^9, 
  3.686330322140279*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.68605113161977*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<ParametersCove2e3.dat\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.686050713066889*^9, 3.6860507168653*^9}, 
   3.686052338221005*^9, {3.686330096556203*^9, 3.68633009686767*^9}, {
   3.686334342346764*^9, 3.686334342666738*^9}, {3.686574276247361*^9, 
   3.6865742767102633`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<ParametersCove4.dat\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.68657428442367*^9, 3.686574285798884*^9}}],

Cell[TextData[{
 "To make the notation compact we used ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{
     RowBox[{
      FractionBox["M", "mNucl"], " ", "and", " ", "b"}], "=", 
     FractionBox["\[CapitalDelta]m", "mNucl"]}]}], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.686051133831253*^9, 3.68605121599277*^9}, {
  3.686334230538323*^9, 3.68633425021861*^9}, {3.6863343509870768`*^9, 
  3.686334397076138*^9}, {3.68633443673962*^9, 3.6863344574585667`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NotationTrafo", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      FractionBox["M", "mNucl"]}], ",", 
     RowBox[{"b", "\[Rule]", 
      FractionBox["\[CapitalDelta]m", "mNucl"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6863303510506067`*^9, 3.686330372846711*^9}, {
  3.686334318981357*^9, 3.686334328493134*^9}}],

Cell["\<\
In addition, the imaginary pieces in the loop functions have to be cut off:\
\>", "Text",
 CellChangeTimes->{{3.68639496804955*^9, 3.686394999865309*^9}, 
   3.686395131907443*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RealPartTrafo", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"A0", "[", "a_", "]"}], "\[RuleDelayed]", 
      RowBox[{"Re", "[", 
       RowBox[{"A0", "[", "a", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"B0i", "[", "a__", "]"}], "\[RuleDelayed]", 
      RowBox[{"Re", "[", 
       RowBox[{"B0i", "[", "a", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", "a__", "]"}], "\[RuleDelayed]", 
      RowBox[{"Re", "[", 
       RowBox[{"C0i", "[", "a", "]"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.686395021457035*^9, 3.686395053283568*^9}}],

Cell[BoxData["SubThrParametersCove2"], "Input",
 CellChangeTimes->{{3.68605076491123*^9, 3.686050783918788*^9}}],

Cell[BoxData["SubThrParametersCove3"], "Input",
 CellChangeTimes->{3.686050788080381*^9, 3.686394946532975*^9, 
  3.686395016921049*^9}],

Cell[BoxData[
 RowBox[{"SubThrParametersCove4Contr", "+", 
  "SubThrParametersCove3"}]], "Input",
 CellChangeTimes->{{3.686050791320531*^9, 3.686050792662719*^9}, {
   3.686330277985504*^9, 3.686330281800557*^9}, 3.6863949479057207`*^9, 
   3.686395031724331*^9}],

Cell[BoxData["ThrParametersCove2"], "Input",
 CellChangeTimes->{{3.6860507961200953`*^9, 3.686050797070373*^9}}],

Cell[BoxData["ThrParametersCove3"], "Input",
 CellChangeTimes->{{3.686050801272068*^9, 3.6860508029263487`*^9}, 
   3.686394949305827*^9, 3.686395034804008*^9}],

Cell[BoxData[
 RowBox[{"ThrParametersCove4Contr", "+", "ThrParametersCove3"}]], "Input",
 CellChangeTimes->{
  3.686050805238247*^9, {3.686330268065781*^9, 3.686330272545998*^9}, 
   3.686394950081781*^9, 3.68639503750823*^9}]
}, Open  ]]
},
WindowSize->{1855, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1524, 24, 168, "Subsection"],
Cell[2107, 48, 1053, 17, 179, "Text"],
Cell[3163, 67, 278, 5, 49, "Text"],
Cell[3444, 74, 204, 4, 49, "Text"],
Cell[3651, 80, 546, 9, 82, "Text"],
Cell[4200, 91, 1152, 25, 75, "Input"],
Cell[5355, 118, 138, 1, 49, "Text"],
Cell[5496, 121, 359, 9, 48, "Input"],
Cell[5858, 132, 172, 3, 48, "Input"],
Cell[6033, 137, 236, 5, 49, "Text"],
Cell[6272, 144, 447, 11, 48, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6756, 160, 292, 4, 67, "Subsection"],
Cell[7051, 166, 203, 4, 48, "Input"],
Cell[7257, 172, 137, 2, 48, "Input"],
Cell[7397, 176, 110, 1, 48, "Input"],
Cell[7510, 179, 138, 2, 48, "Input"],
Cell[7651, 183, 137, 2, 48, "Input"],
Cell[7791, 187, 137, 2, 48, "Input"],
Cell[7931, 191, 109, 1, 48, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8077, 197, 316, 4, 67, "Subsection"],
Cell[8396, 203, 180, 4, 48, "Input"],
Cell[8579, 209, 164, 2, 48, "Input"],
Cell[8746, 213, 139, 2, 48, "Input"],
Cell[8888, 217, 167, 2, 48, "Input"],
Cell[9058, 221, 164, 2, 72, "Input"],
Cell[9225, 225, 161, 2, 72, "Input"],
Cell[9389, 229, 138, 2, 72, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9564, 236, 345, 5, 100, "Subsection"],
Cell[9912, 243, 199, 5, 73, "Text"],
Cell[10114, 250, 858, 12, 72, "Input"],
Cell[10975, 264, 147, 3, 72, "Input"],
Cell[11125, 269, 158, 3, 72, "Input"],
Cell[11286, 274, 218, 4, 73, "Text"],
Cell[11507, 280, 16197, 451, 934, "Input"],
Cell[27707, 733, 86, 1, 123, "Input"],
Cell[27796, 736, 328, 6, 72, "Input"],
Cell[28127, 744, 154, 3, 72, "Input"],
Cell[28284, 749, 494, 13, 90, "Text"],
Cell[28781, 764, 382, 10, 112, "Input"],
Cell[29166, 776, 190, 4, 73, "Text"],
Cell[29359, 782, 630, 17, 72, "Input"],
Cell[29992, 801, 112, 1, 72, "Input"],
Cell[30107, 804, 136, 2, 72, "Input"],
Cell[30246, 808, 263, 5, 72, "Input"],
Cell[30512, 815, 112, 1, 72, "Input"],
Cell[30627, 818, 160, 2, 72, "Input"],
Cell[30790, 822, 226, 4, 72, "Input"]
}, Open  ]]
}
]
*)



==> anc/ParametersHB.dat <==
SubThrParametersHBe2 = {(2*(-2*c1 + c3)*M^2)/F^2 - 
      (4*hA^2*M^4)/(9*F^2*mNucl*\[CapitalDelta]^2) - 
      (8*hA^2*M^2)/(9*F^2*\[CapitalDelta]), (2*c2)/F^2 + 
      (8*hA^2*(-M^2 + \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^3) - 
      (4*hA^2*(3*M^4 - 6*M^2*\[CapitalDelta]^2 + 4*\[CapitalDelta]^4))/
       (9*F^2*mNucl*\[CapitalDelta]^4), -(c3/F^2) + 
      (4*hA^2*M^2)/(9*F^2*mNucl*\[CapitalDelta]^2) + 
      (4*hA^2)/(9*F^2*\[CapitalDelta]), 
     (-20*hA^2*(M^2 - \[CapitalDelta]^2)^2)/(9*F^2*mNucl*\[CapitalDelta]^6) + 
      (8*hA^2*(-M^2 + \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^5), 
     (4*hA^2)/(9*F^2*\[CapitalDelta]^3) - 
      (2*hA^2*(-2*M^2 + \[CapitalDelta]^2))/(3*F^2*mNucl*\[CapitalDelta]^4), 
     -hA^2/(9*F^2*mNucl*\[CapitalDelta]^2), 
     1/(2*F^2) + (4*hA^2*M^2)/(9*F^2*\[CapitalDelta]^2) + 
      (4*hA^2*(M^4 - 2*M^2*\[CapitalDelta]^2))/(9*F^2*mNucl*
        \[CapitalDelta]^3), (4*hA^2*(M^2 - \[CapitalDelta]^2))/
       (9*F^2*\[CapitalDelta]^4) + (8*hA^2*(M^2 - \[CapitalDelta]^2)^2)/
       (9*F^2*mNucl*\[CapitalDelta]^5), (-2*hA^2)/(9*F^2*\[CapitalDelta]^2) + 
      (hA^2*(-4*M^2 + \[CapitalDelta]^2))/(9*F^2*mNucl*\[CapitalDelta]^3), 
     (-8*hA^2*mNucl)/(9*F^2*\[CapitalDelta]^2) + 
      (8*hA^2*(-M^2 + \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^3), 
     1/(2*F^2) + mNucl*((2*c4)/F^2 + (4*hA^2)/(9*F^2*\[CapitalDelta])) + 
      (2*hA^2*M^2)/(9*F^2*\[CapitalDelta]^2), 
     (4*hA^2*mNucl)/(9*F^2*\[CapitalDelta]^3) + 
      (2*hA^2*(M^2 - \[CapitalDelta]^2))/(3*F^2*\[CapitalDelta]^4), 
     -hA^2/(9*F^2*\[CapitalDelta]^2)}
 
Attributes[Times] = {Flat, Listable, NumericFunction, OneIdentity, Orderless}
 
Hold[Subscript[a_, i_]]*Hold[Subscript[a_, j_]]*
     Hold[Subscript[\[Epsilon], i_, j_, k_]] := 
    0 /; Head[i] == Symbol && Head[j] == Symbol
 
Hold[Subscript[a_, i_]]*Hold[Subscript[a_, j_]]*
     Hold[Subscript[\[Epsilon], i_, k_, j_]] := 
    0 /; Head[i] == Symbol && Head[j] == Symbol
 
Hold[Subscript[a_, i_]]*Hold[Subscript[a_, j_]]*
     Hold[Subscript[\[Epsilon], k_, i_, j_]] := 
    0 /; Head[i] == Symbol && Head[j] == Symbol
 
Hold[Subscript[\[Epsilon], i_, j_, k_]]*Hold[Subscript[\[Epsilon], k_, l_, 
       m_]] := Hold[Subscript[\[Delta], i, l]]*
       Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
       Hold[Subscript[\[Delta], j, l]] /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], i_, j_, k_]]*Hold[Subscript[\[Epsilon], l_, k_, 
       m_]] := -(Hold[Subscript[\[Delta], i, l]]*
        Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
        Hold[Subscript[\[Delta], j, l]]) /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], i_, j_, k_]]*Hold[Subscript[\[Epsilon], l_, m_, 
       k_]] := Hold[Subscript[\[Delta], i, l]]*
       Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
       Hold[Subscript[\[Delta], j, l]] /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], i_, k_, j_]]*Hold[Subscript[\[Epsilon], k_, l_, 
       m_]] := -(Hold[Subscript[\[Delta], i, l]]*
        Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
        Hold[Subscript[\[Delta], j, l]]) /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], i_, k_, j_]]*Hold[Subscript[\[Epsilon], l_, k_, 
       m_]] := Hold[Subscript[\[Delta], i, l]]*
       Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
       Hold[Subscript[\[Delta], j, l]] /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], i_, k_, j_]]*Hold[Subscript[\[Epsilon], l_, m_, 
       k_]] := -(Hold[Subscript[\[Delta], i, l]]*
        Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
        Hold[Subscript[\[Delta], j, l]]) /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], k_, i_, j_]]*Hold[Subscript[\[Epsilon], k_, l_, 
       m_]] := Hold[Subscript[\[Delta], i, l]]*
       Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
       Hold[Subscript[\[Delta], j, l]] /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], k_, i_, j_]]*Hold[Subscript[\[Epsilon], l_, k_, 
       m_]] := -(Hold[Subscript[\[Delta], i, l]]*
        Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
        Hold[Subscript[\[Delta], j, l]]) /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], k_, i_, j_]]*Hold[Subscript[\[Epsilon], l_, m_, 
       k_]] := Hold[Subscript[\[Delta], i, l]]*
       Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
       Hold[Subscript[\[Delta], j, l]] /; Head[k] == Symbol
 
Hold[Subscript[f_, i_]]*Hold[Subscript[\[Delta], i_, j_]] := 
    Hold[Subscript[f, j]] /; Head[i] == Symbol
 
Hold[Subscript[f_, j_]]*Hold[Subscript[\[Delta], i_, j_]] := 
    Hold[Subscript[f, i]] /; Head[j] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, i_, k_]] := 
    Hold[Subscript[f, j, k]] /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, i_]] := 
    Hold[Subscript[f, k, j]] /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, j_, k_]] := 
    Hold[Subscript[f, i, k]] /; Head[j] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, j_]] := 
    Hold[Subscript[f, k, i]] /; Head[j] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, i_, k_, l_]] := 
    Hold[Subscript[f, j, k, l]] /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, i_, l_]] := 
    Hold[Subscript[f, k, j, l]] /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, l_, i_]] := 
    Hold[Subscript[f, k, l, j]] /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, j_, k_, l_]] := 
    Hold[Subscript[f, i, k, l]] /; Head[j] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, j_, l_]] := 
    Hold[Subscript[f, k, i, l]] /; Head[j] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, l_, j_]] := 
    Hold[Subscript[f, k, l, i]] /; Head[j] == Symbol
 
Default[Times] := 1
 
Attributes[Hold] = {HoldAll}
 
Hold[Subscript[\[Epsilon], i_, i_, j_]] := 0
 
Hold[Subscript[\[Epsilon], i_, j_, i_]] := 0
 
Hold[Subscript[\[Epsilon], j_, i_, i_]] := 0
 
Hold[Subscript[\[Delta], i_, j_]] := Hold[Subscript[\[Delta], j, i]] /; 
      !OrderedQ[{i, j}]
 
Hold[Subscript[\[Delta], i_, i_]] := 3 /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]] := KroneckerDelta[i, j] /; 
     Head[i] == Integer && Head[j] == Integer
 
Attributes[Subscript] = {NHoldRest}
 
Attributes[Power] = {Listable, NumericFunction, OneIdentity}
 
Hold[Subscript[\[Delta], i_, j_]]^2 := Hold[Subscript[\[Delta], i, i]] /; 
     Head[i] == Symbol || Head[j] == Symbol
 
Power /: MakeBoxes[Log[BoxForm`z_]^(TraditionalFormDump`p_), 
       TraditionalForm] /;  !(NumberQ[Unevaluated[TraditionalFormDump`p]] && 
        Negative[TraditionalFormDump`p]) := 
     Module[{BoxForm`arg, BoxForm`base, BoxForm`exp}, 
      BoxForm`arg = MakeBoxes[BoxForm`z, TraditionalForm]; 
       BoxForm`base = BoxForm`MakeTraditionalBoxes[Log]; 
       BoxForm`exp = MakeBoxes[TraditionalFormDump`p, TraditionalForm]; 
       Switch[BoxForm`exp, FractionBox["1", "2"], 
        SqrtBox[RowBox[{BoxForm`base, "(", BoxForm`arg, ")"}]], 
        FractionBox["1", _], RadicalBox[RowBox[{BoxForm`base, "(", 
           BoxForm`arg, ")"}], BoxForm`exp[[2]]], _, 
        RowBox[{SuperscriptBox[BoxForm`base, BoxForm`exp], "(", BoxForm`arg, 
          ")"}]]]
 
Power /: MakeBoxes[Log[BoxForm`b_, BoxForm`z_]^(TraditionalFormDump`p_), 
       TraditionalForm] /;  !(NumberQ[Unevaluated[TraditionalFormDump`p]] && 
        Negative[TraditionalFormDump`p]) := 
     Module[{BoxForm`arg, BoxForm`sub, BoxForm`base, BoxForm`exp}, 
      BoxForm`arg = MakeBoxes[BoxForm`z, TraditionalForm]; 
       BoxForm`sub = MakeBoxes[BoxForm`b, TraditionalForm]; 
       BoxForm`base = SubscriptBox[BoxForm`MakeTraditionalBoxes[Log], 
         BoxForm`sub]; BoxForm`exp = MakeBoxes[TraditionalFormDump`p, 
         TraditionalForm]; Switch[BoxForm`exp, FractionBox["1", "2"], 
        SqrtBox[RowBox[{BoxForm`base, "(", BoxForm`arg, ")"}]], 
        FractionBox["1", _], RadicalBox[RowBox[{BoxForm`base, "(", 
           BoxForm`arg, ")"}], BoxForm`exp[[2]]], _, 
        RowBox[{SubsuperscriptBox[BoxForm`MakeTraditionalBoxes[Log], 
           BoxForm`sub, BoxForm`exp], "(", BoxForm`arg, ")"}]]]
 
Power /: Default[Power, 2] := 1
 
Power /: Power::infy = "Infinite expression `1` encountered."
 
Attributes[MakeBoxes] = {HoldAllComplete}
 
MakeBoxes[LightweightGridClient`Private`k:
      LightweightGridClient`RemoteServicesKernel[
       LightweightGridClient`Private`rules_List], StandardForm] := 
    With[{LightweightGridClient`Private`displayValue = 
       StringJoin["RemoteServicesKernel[\"", "Linkname" /. 
         LightweightGridClient`Private`rules, "\"]"]}, 
     InterpretationBox[LightweightGridClient`Private`displayValue, 
      LightweightGridClient`Private`k]]
 
MakeBoxes[LightweightGridClient`Private`k:
      LightweightGridClient`RemoteServicesAgent[
       LightweightGridClient`Private`rules_List], StandardForm] := 
    With[{LightweightGridClient`Private`displayValue = 
       StringJoin["RemoteServicesAgent[\"", 
        LightweightGridClient`Private`AgentShortName[
         LightweightGridClient`Private`k], "\"]"]}, 
     InterpretationBox[LightweightGridClient`Private`displayValue, 
      LightweightGridClient`Private`k]]
 
MakeBoxes[LightweightGridClient`Private`k:LightweightGridClient`RemoteService[
       LightweightGridClient`Private`rules_List], StandardForm] := 
    With[{LightweightGridClient`Private`displayValue = 
       StringJoin["RemoteService[\"", "Name" /. 
         LightweightGridClient`Private`rules, " on ", 
        LightweightGridClient`Private`AgentShortName[
         "Agent" /. LightweightGridClient`Private`rules], "\"]"]}, 
     InterpretationBox[LightweightGridClient`Private`displayValue, 
      LightweightGridClient`Private`k]]
 
MakeBoxes[Notation`Private`expr_, Notation`Private`form_] := 
    With[{Notation`Private`boxes = NotationMakeBoxes[Notation`Private`expr, 
        Notation`Private`form]}, Notation`Private`boxes /; 
      Head[Notation`Private`boxes] =!= NotationMakeBoxes]
 
Attributes[LightweightGridClient`RemoteServicesKernel] = {ReadProtected}
 
Attributes[LightweightGridClient`RemoteServicesAgent] = {ReadProtected}
 
LightweightGridClient`Private`AgentShortName[
     LightweightGridClient`Private`agent_String] := 
    LightweightGridClient`Private`hostnameFromUrl[
     LightweightGridClient`Private`agent]
 
LightweightGridClient`Private`AgentShortName[
     LightweightGridClient`Private`agent_LightweightGridClient`RemoteServices\
Agent] := LightweightGridClient`Private`AgentShortName[
     LightweightGridClient`Private`agent["ContactURL"]]
 
LightweightGridClient`Private`AgentShortName /: 
    LightweightGridClient`Private`AgentShortName::usage = "AgentShortName[url\
] returns a shorter name for the given agent URL, \ngenerally its hostname.  \
This is useful for user interface purposes where a full\nURL may be too long \
to display."
 
LightweightGridClient`Private`hostnameFromUrl[
     LightweightGridClient`Private`url_] := 
    Module[{LightweightGridClient`Private`hostportpath, 
      LightweightGridClient`Private`hostport, 
      LightweightGridClient`Private`host}, 
     LightweightGridClient`Private`hostportpath = StringReplace[
        LightweightGridClient`Private`url, 
        StartOfString~~"http://" | "https://"~~
          LightweightGridClient`Private`x__ -> 
         LightweightGridClient`Private`x]; 
      LightweightGridClient`Private`hostport = StringReplace[
        LightweightGridClient`Private`hostportpath, 
        StartOfString~~LightweightGridClient`Private`x__~~"/"~~___ -> 
         LightweightGridClient`Private`x]; 
      LightweightGridClient`Private`host = StringReplace[
        LightweightGridClient`Private`hostport, 
        {StartOfString~~"["~~LightweightGridClient`Private`x__~~"]"~~___ -> 
          LightweightGridClient`Private`x, 
         StartOfString~~LightweightGridClient`Private`x__~~":"~~__ -> 
          LightweightGridClient`Private`x, 
         LightweightGridClient`Private`x_ -> 
          LightweightGridClient`Private`x}]; 
      If[StringMatchQ[LightweightGridClient`Private`host, 
        StartOfString~~LetterCharacter~~___], 
       First[StringSplit[LightweightGridClient`Private`host, "."]], 
       LightweightGridClient`Private`host]]
 
Attributes[LightweightGridClient`RemoteService] = {ReadProtected}
 
Attributes[NotationMakeBoxes] = {HoldAllComplete}
 
NotationMakeBoxes[HoldPattern[ParsedBoxWrapper][Notation`Private`boxes__], 
     Notation`Private`anyForm_] := TemplateBox[{Notation`Private`boxes}, 
     "NotationTemplateTag"]
 
NotationMakeBoxes[Hold[Subscript[a_, b__]], StandardForm] := 
    SubscriptBox[MakeBoxes[a, StandardForm], 
     Notation`Private`makeHeldRowBoxOfBoxes[{b}, StandardForm, None]]
 
NotationMakeBoxes[Hold[Sigma[\[Mu]_, a_]], StandardForm] := 
    RowBox[{"\[CapitalSigma]", "[", RowBox[{MakeBoxes[\[Mu], StandardForm], 
        ",", MakeBoxes[a, StandardForm]}], "]"}]
 
NotationMakeBoxes /: NotationMakeBoxes::usage = 
     "NotationMakeBoxes is a private version of MakeBoxes."
 
Attributes[Notation`Private`makeHeldRowBoxOfBoxes] = {HoldAllComplete}
 
Notation`Private`makeHeldRowBoxOfBoxes[{}, Notation`Private`form_Symbol, 
     None] := RowBox[{}]
 
Notation`Private`makeHeldRowBoxOfBoxes[{Notation`Private`expr_}, 
     Notation`Private`form_Symbol, None] := MakeBoxes[Notation`Private`expr, 
     Notation`Private`form]
 
Notation`Private`makeHeldRowBoxOfBoxes[{Notation`Private`expr_}, 
     Notation`Private`form_Symbol, 
     Notation`Private`parenthesizedBy_Symbol] := 
    Parenthesize[Notation`Private`expr, Notation`Private`form, 
     Notation`Private`parenthesizedBy]
 
Notation`Private`makeHeldRowBoxOfBoxes[{Notation`Private`expr___}, 
     Notation`Private`form_Symbol, None] := (RowBox[Drop[#1, -1]] & )[
     Flatten[Thread[{Function[Notation`Private`term, 
          MakeBoxes[Notation`Private`term, Notation`Private`form], 
          {HoldAll}] /@ Unevaluated[{Notation`Private`expr}], ","}]]]
 
Notation`Private`makeHeldRowBoxOfBoxes[{Notation`Private`expr___}, 
     Notation`Private`form_Symbol, 
     Notation`Private`parenthesizedBy_Symbol] := (RowBox[Drop[#1, -1]] & )[
     Flatten[Thread[{Function[Notation`Private`term, Parenthesize[
           Notation`Private`term, Notation`Private`form, 
           Notation`Private`parenthesizedBy], {HoldAll}] /@ 
         Unevaluated[{Notation`Private`expr}], ","}]]]
 
Notation`Private`error:Notation`Private`makeHeldRowBoxOfBoxes[___] := 
    With[{Notation`Private`num = Notation`Private`heldLength[
        Notation`Private`error]}, $Failed /; Which[Notation`Private`num == 1, 
       Message[Notation`Private`makeHeldRowBoxOfBoxes::argr, 
        HoldForm[Notation`Private`makeHeldRowBoxOfBoxes], 3], 
       Notation`Private`num != 3, Message[
        Notation`Private`makeHeldRowBoxOfBoxes::argrx, 
        HoldForm[Notation`Private`makeHeldRowBoxOfBoxes], 
        Notation`Private`num, 3], True, False]]
 
Notation`Private`error:Notation`Private`makeHeldRowBoxOfBoxes[
      (Notation`Private`notList_)?(Notation`Private`headIsNot[List]), ___] := 
    $Failed /; Message[Notation`Private`makeHeldRowBoxOfBoxes::list, 
      HoldForm[Notation`Private`error], 1]
 
Notation`Private`error:Notation`Private`makeHeldRowBoxOfBoxes[_, 
      (Notation`Private`notSymb_)?(Notation`Private`headIsNot[Symbol]), 
      ___] := $Failed /; Message[Notation`Private`makeHeldRowBoxOfBoxes::sym, 
      Notation`Private`notSymb, 2]
 
Notation`Private`error:Notation`Private`makeHeldRowBoxOfBoxes[_, _, 
      (Notation`Private`notSymb_)?(Notation`Private`headIsNot[Symbol]), 
      ___] := $Failed /; Message[Notation`Private`makeHeldRowBoxOfBoxes::sym, 
      Notation`Private`notSymb, 3]
 
Attributes[Notation`Private`heldLength] = {HoldAll}
 
Notation`Private`heldLength[Notation`Private`expr_] := 
    Length[Unevaluated[Notation`Private`expr]]
 
Attributes[Notation`Private`headIsNot] = {HoldAll}
 
Notation`Private`headIsNot[Notation`Private`pattern_] := 
    Function[Notation`Private`testHead, 
      !MatchQ[Head[Unevaluated[Notation`Private`testHead]], 
       Notation`Private`pattern], HoldAll]
 
Attributes[BoxForm`MakeTraditionalBoxes] = {HoldAllComplete, ReadProtected}
 
SubThrParametersHBe3 = {(-2*(2*c1 - c3)*M^2)/F^2 + (3*gA^2*M^3)/(64*F^4*Pi) + 
      (gA^4*M^3)/(8*F^4*Pi) - (4*hA^2*M^4)/(9*F^2*mNucl*\[CapitalDelta]^2) - 
      (20*hA^4*M^5)/(243*F^4*Pi*\[CapitalDelta]^2) - 
      (2*hA^2*(M^6 - 5*M^4*\[CapitalDelta]^2))/(9*F^2*mNucl^2*
        \[CapitalDelta]^3) + hA^2*((-8*M^2)/(9*F^2*\[CapitalDelta]) - 
        (M^2*\[CapitalDelta])/(12*F^4*Pi^2) + 
        (gA^2*(-2*M^7*Pi + 34*M^6*\[CapitalDelta] + 
           2*M^5*Pi*\[CapitalDelta]^2 - 21*M^4*\[CapitalDelta]^3 - 
           40*M^2*\[CapitalDelta]^5))/(216*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2)) + 
        (25*g1^2*(-34*M^7*Pi + 34*M^6*\[CapitalDelta] + 
           34*M^5*Pi*\[CapitalDelta]^2 - 21*M^4*\[CapitalDelta]^3 - 
           40*M^2*\[CapitalDelta]^5))/(17496*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2)) - 
        (25*g1*gA*(-2*M^7*Pi + 2*M^6*\[CapitalDelta] + 
           2*M^5*Pi*\[CapitalDelta]^2 + 3*M^4*\[CapitalDelta]^3 - 
           8*M^2*\[CapitalDelta]^5))/(972*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2))) + 
      hA^2*((M^2*\[CapitalDelta])/(6*F^4*Pi^2) + 
        (250*g1^2*M^2*\[CapitalDelta])/(2187*F^4*Pi^2) - 
        (100*g1*gA*M^2*\[CapitalDelta])/(243*F^4*Pi^2) + 
        (10*gA^2*M^2*\[CapitalDelta])/(27*F^4*Pi^2))*
       Log[(2*\[CapitalDelta])/M] + 
      (((-16*gA^2*hA^2*M^2*(M^2 - \[CapitalDelta]^2))/
          (27*F^4*\[CapitalDelta]^2) - 
         (8*hA^4*M^2*(10*M^2 + 17*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^2))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-8*hA^4*M^2*(10*M^2 + 17*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^2) + hA^2*((-2*M^2)/(3*F^4) + 
           (50*g1*gA*M^2*(2*M^4 - 7*M^2*\[CapitalDelta]^2 + 8*\[CapitalDelta]^
                4))/(243*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
           (25*g1^2*M^2*(34*M^4 - 47*M^2*\[CapitalDelta]^2 + 
              40*\[CapitalDelta]^4))/(2187*F^4*\[CapitalDelta]^2*
             (M^2 - \[CapitalDelta]^2)) + 
           (gA^2*(6*M^6 - 5*M^4*\[CapitalDelta]^2 + 8*M^2*\[CapitalDelta]^4))/
            (F^4*(9*M^2*\[CapitalDelta]^2 - 9*\[CapitalDelta]^4))))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (2*c2)/F^2 - M/(8*F^4*Pi) - (5*gA^4*M)/(32*F^4*Pi) + 
      (2*hA^4*(-28*M^5 + 25*M^3*\[CapitalDelta]^2))/
       (243*F^4*Pi*\[CapitalDelta]^4) - 
      (4*hA^2*(3*M^4 - 6*M^2*\[CapitalDelta]^2 + 4*\[CapitalDelta]^4))/
       (9*F^2*mNucl*\[CapitalDelta]^4) + 
      (4*hA^2*(-3*M^6 + 10*M^4*\[CapitalDelta]^2 - 11*M^2*\[CapitalDelta]^4 + 
         6*\[CapitalDelta]^6))/(9*F^2*mNucl^2*\[CapitalDelta]^5) + 
      hA^2*((8*(-M^2 + \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^3) - 
        (25*g1^2*(840*M^11*Pi - 840*M^10*\[CapitalDelta] - 
           2928*M^9*Pi*\[CapitalDelta]^2 + 3068*M^8*\[CapitalDelta]^3 + 
           3744*M^7*Pi*\[CapitalDelta]^4 - 3525*M^6*\[CapitalDelta]^5 - 
           2064*M^5*Pi*\[CapitalDelta]^6 + 954*M^4*\[CapitalDelta]^7 + 
           408*M^3*Pi*\[CapitalDelta]^8 + 904*M^2*\[CapitalDelta]^9 - 
           480*\[CapitalDelta]^11))/(209952*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (25*g1*gA*(24*M^11*Pi - 24*M^10*\[CapitalDelta] - 
           80*M^9*Pi*\[CapitalDelta]^2 + 84*M^8*\[CapitalDelta]^3 + 
           96*M^7*Pi*\[CapitalDelta]^4 - 63*M^6*\[CapitalDelta]^5 - 
           48*M^5*Pi*\[CapitalDelta]^6 - 50*M^4*\[CapitalDelta]^7 + 
           8*M^3*Pi*\[CapitalDelta]^8 + 88*M^2*\[CapitalDelta]^9 - 
           32*\[CapitalDelta]^11))/(3888*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (gA^2*(-456*M^11*Pi + 840*M^10*\[CapitalDelta] + 
           816*M^9*Pi*\[CapitalDelta]^2 - 3068*M^8*\[CapitalDelta]^3 + 
           288*M^7*Pi*\[CapitalDelta]^4 + 3525*M^6*\[CapitalDelta]^5 - 
           1200*M^5*Pi*\[CapitalDelta]^6 - 954*M^4*\[CapitalDelta]^7 + 
           552*M^3*Pi*\[CapitalDelta]^8 - 904*M^2*\[CapitalDelta]^9 + 
           480*\[CapitalDelta]^11))/(2592*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3)) + 
      hA^2*((-250*g1^2*\[CapitalDelta])/(2187*F^4*Pi^2) + 
        (100*g1*gA*\[CapitalDelta])/(243*F^4*Pi^2) - 
        (10*gA^2*\[CapitalDelta])/(27*F^4*Pi^2))*Log[(2*\[CapitalDelta])/M] + 
      (((-16*gA^2*hA^2*(M^2 - \[CapitalDelta]^2)^2)/
          (27*F^4*\[CapitalDelta]^4) + 
         (8*hA^4*(-28*M^4 + 11*M^2*\[CapitalDelta]^2 + 17*\[CapitalDelta]^4))/
          (243*F^4*\[CapitalDelta]^4))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((8*hA^4*(-28*M^4 + 11*M^2*\[CapitalDelta]^2 + 
            17*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^4) + 
         hA^2*((25*g1*gA*(24*M^10 - 68*M^8*\[CapitalDelta]^2 + 
              95*M^6*\[CapitalDelta]^4 - 108*M^4*\[CapitalDelta]^6 + 
              92*M^2*\[CapitalDelta]^8 - 32*\[CapitalDelta]^10))/
            (486*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (gA^2*(-216*M^10 + 516*M^8*\[CapitalDelta]^2 - 
              375*M^6*\[CapitalDelta]^4 + 140*M^4*\[CapitalDelta]^6 - 
              188*M^2*\[CapitalDelta]^8 + 96*\[CapitalDelta]^10))/
            (108*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (25*g1^2*(-280*M^10 + 836*M^8*\[CapitalDelta]^2 - 
              1015*M^6*\[CapitalDelta]^4 + 780*M^4*\[CapitalDelta]^6 - 
              508*M^2*\[CapitalDelta]^8 + 160*\[CapitalDelta]^10))/
            (8748*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), -(c3/F^2) - (77*gA^2*M)/(768*F^4*Pi) - 
      (gA^4*M)/(16*F^4*Pi) + (4*hA^2*M^2)/(9*F^2*mNucl*\[CapitalDelta]^2) + 
      (10*hA^4*M^3)/(243*F^4*Pi*\[CapitalDelta]^2) + 
      (hA^2*(3*M^4 - 5*M^2*\[CapitalDelta]^2))/(9*F^2*mNucl^2*
        \[CapitalDelta]^3) + hA^2*(4/(9*F^2*\[CapitalDelta]) + 
        (77*M^2*\[CapitalDelta] - 72*\[CapitalDelta]^3)/
         (432*F^4*Pi^2*(M^2 - \[CapitalDelta]^2)) + 
        (25*g1*gA*(-2*M^5*Pi + 2*M^4*\[CapitalDelta] + 
           2*M^3*Pi*\[CapitalDelta]^2 + 3*M^2*\[CapitalDelta]^3 - 
           8*\[CapitalDelta]^5))/(1944*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2)) + 
        (25*g1^2*(34*M^5*Pi - 34*M^4*\[CapitalDelta] - 
           34*M^3*Pi*\[CapitalDelta]^2 + 21*M^2*\[CapitalDelta]^3 + 
           40*\[CapitalDelta]^5))/(34992*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2)) + 
        (gA^2*(2*M^5*Pi - 34*M^4*\[CapitalDelta] - 2*M^3*Pi*
            \[CapitalDelta]^2 + 21*M^2*\[CapitalDelta]^3 + 
           40*\[CapitalDelta]^5))/(432*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2))) + 
      hA^2*(-\[CapitalDelta]/(3*F^4*Pi^2) - (125*g1^2*\[CapitalDelta])/
         (2187*F^4*Pi^2) + (50*g1*gA*\[CapitalDelta])/(243*F^4*Pi^2) - 
        (5*gA^2*\[CapitalDelta])/(27*F^4*Pi^2))*Log[(2*\[CapitalDelta])/M] + 
      (((8*gA^2*hA^2*(-1 + M^2/\[CapitalDelta]^2))/(27*F^4) + 
         (4*hA^4*(17 + (10*M^2)/\[CapitalDelta]^2))/(243*F^4))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((4*hA^4*(17 + (10*M^2)/\[CapitalDelta]^2))/(243*F^4) + 
         hA^2*((77*M^2 - 72*\[CapitalDelta]^2)/(F^4*(54*M^2 - 
              54*\[CapitalDelta]^2)) - (25*g1*gA*(2*M^4 - 
              7*M^2*\[CapitalDelta]^2 + 8*\[CapitalDelta]^4))/
            (243*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
           (gA^2*(6*M^4 - 5*M^2*\[CapitalDelta]^2 + 8*\[CapitalDelta]^4))/
            (18*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
           (25*g1^2*(34*M^4 - 47*M^2*\[CapitalDelta]^2 + 40*\[CapitalDelta]^
                4))/(4374*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2))))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), 1/(16*F^4*M*Pi) + (5*gA^4)/(192*F^4*M*Pi) - 
      (20*hA^2*(M^2 - \[CapitalDelta]^2)^2)/(9*F^2*mNucl*\[CapitalDelta]^6) + 
      (2*hA^2*(M^2 - \[CapitalDelta]^2)^2*(-15*M^2 + 17*\[CapitalDelta]^2))/
       (9*F^2*mNucl^2*\[CapitalDelta]^7) - 
      (hA^4*(184*M^5 - 280*M^3*\[CapitalDelta]^2 + 75*M*\[CapitalDelta]^4))/
       (486*F^4*Pi*\[CapitalDelta]^6) + 
      hA^2*((8*(-M^2 + \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^5) - 
        (5*g1^2*(12720*M^15*Pi - 12720*M^14*\[CapitalDelta] - 
           72000*M^13*Pi*\[CapitalDelta]^2 + 74120*M^12*\[CapitalDelta]^3 + 
           169200*M^11*Pi*\[CapitalDelta]^4 - 178338*M^10*\[CapitalDelta]^5 - 
           211200*M^9*Pi*\[CapitalDelta]^6 + 224595*M^8*\[CapitalDelta]^7 + 
           147600*M^7*Pi*\[CapitalDelta]^8 - 149722*M^6*\[CapitalDelta]^9 - 
           54720*M^5*Pi*\[CapitalDelta]^10 + 45966*M^4*\[CapitalDelta]^11 + 
           8400*M^3*Pi*\[CapitalDelta]^12 - 996*M^2*\[CapitalDelta]^13 - 
           1960*\[CapitalDelta]^15))/(419904*F^4*Pi^2*\[CapitalDelta]^6*
          (-M^2 + \[CapitalDelta]^2)^5) + 
        (5*g1*gA*(1200*M^15*Pi - 1200*M^14*\[CapitalDelta] - 
           6720*M^13*Pi*\[CapitalDelta]^2 + 6920*M^12*\[CapitalDelta]^3 + 
           15600*M^11*Pi*\[CapitalDelta]^4 - 16450*M^10*\[CapitalDelta]^5 - 
           19200*M^9*Pi*\[CapitalDelta]^6 + 20267*M^8*\[CapitalDelta]^7 + 
           13200*M^7*Pi*\[CapitalDelta]^8 - 12426*M^6*\[CapitalDelta]^9 - 
           4800*M^5*Pi*\[CapitalDelta]^10 + 2526*M^4*\[CapitalDelta]^11 + 
           720*M^3*Pi*\[CapitalDelta]^12 + 828*M^2*\[CapitalDelta]^13 - 
           360*\[CapitalDelta]^15))/(23328*F^4*Pi^2*\[CapitalDelta]^6*
          (-M^2 + \[CapitalDelta]^2)^5) + 
        (gA^2*(-8880*M^15*Pi + 12720*M^14*\[CapitalDelta] + 
           43200*M^13*Pi*\[CapitalDelta]^2 - 74120*M^12*\[CapitalDelta]^3 - 
           75600*M^11*Pi*\[CapitalDelta]^4 + 178338*M^10*\[CapitalDelta]^5 + 
           40800*M^9*Pi*\[CapitalDelta]^6 - 224595*M^8*\[CapitalDelta]^7 + 
           39600*M^7*Pi*\[CapitalDelta]^8 + 149722*M^6*\[CapitalDelta]^9 - 
           69120*M^5*Pi*\[CapitalDelta]^10 - 45966*M^4*\[CapitalDelta]^11 + 
           37200*M^3*Pi*\[CapitalDelta]^12 + 996*M^2*\[CapitalDelta]^13 - 
           7200*M*Pi*\[CapitalDelta]^14 + 1960*\[CapitalDelta]^15))/
         (25920*F^4*Pi^2*\[CapitalDelta]^6*(-M^2 + \[CapitalDelta]^2)^5)) + 
      (((-16*gA^2*hA^2*(M^2 - \[CapitalDelta]^2)^2)/
          (27*F^4*\[CapitalDelta]^6) - 
         (8*hA^4*(46*M^4 - 47*M^2*\[CapitalDelta]^2 + \[CapitalDelta]^4))/
          (243*F^4*\[CapitalDelta]^6))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-8*hA^4*(46*M^4 - 47*M^2*\[CapitalDelta]^2 + 
            \[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^6) + 
         hA^2*((25*g1*gA*M^2*(80*M^12 - 408*M^10*\[CapitalDelta]^2 + 
              846*M^8*\[CapitalDelta]^4 - 913*M^6*\[CapitalDelta]^6 + 
              552*M^4*\[CapitalDelta]^8 - 174*M^2*\[CapitalDelta]^10 + 
              24*\[CapitalDelta]^12))/(972*F^4*\[CapitalDelta]^6*
             (-M^2 + \[CapitalDelta]^2)^5) - 
           (25*g1^2*M^2*(848*M^12 - 4376*M^10*\[CapitalDelta]^2 + 
              9198*M^8*\[CapitalDelta]^4 - 10025*M^6*\[CapitalDelta]^6 + 
              5960*M^4*\[CapitalDelta]^8 - 1758*M^2*\[CapitalDelta]^10 + 
              216*\[CapitalDelta]^12))/(17496*F^4*\[CapitalDelta]^6*
             (-M^2 + \[CapitalDelta]^2)^5) - 
           (gA^2*(720*M^14 - 3480*M^12*\[CapitalDelta]^2 + 
              6510*M^10*\[CapitalDelta]^4 - 5545*M^8*\[CapitalDelta]^6 + 
              1480*M^6*\[CapitalDelta]^8 + 930*M^4*\[CapitalDelta]^10 - 
              680*M^2*\[CapitalDelta]^12 + 128*\[CapitalDelta]^14))/
            (216*F^4*\[CapitalDelta]^6*(-M^2 + \[CapitalDelta]^2)^5)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), gA^4/(64*F^4*M*Pi) - (2*hA^2*(-2*M^2 + \[CapitalDelta]^2))/
       (3*F^2*mNucl*\[CapitalDelta]^4) + 
      (hA^4*(28*M^3 - 15*M*\[CapitalDelta]^2))/(243*F^4*Pi*
        \[CapitalDelta]^4) + (hA^2*(18*M^4 - 29*M^2*\[CapitalDelta]^2 + 
         11*\[CapitalDelta]^4))/(9*F^2*mNucl^2*\[CapitalDelta]^5) + 
      hA^2*(4/(9*F^2*\[CapitalDelta]^3) + 
        (25*g1*gA*(-24*M^9*Pi + 24*M^8*\[CapitalDelta] + 
           72*M^7*Pi*\[CapitalDelta]^2 - 76*M^6*\[CapitalDelta]^3 - 
           72*M^5*Pi*\[CapitalDelta]^4 + 59*M^4*\[CapitalDelta]^5 + 
           24*M^3*Pi*\[CapitalDelta]^6 + 2*M^2*\[CapitalDelta]^7 - 
           12*\[CapitalDelta]^9))/(7776*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (25*g1^2*(840*M^9*Pi - 840*M^8*\[CapitalDelta] - 
           2520*M^7*Pi*\[CapitalDelta]^2 + 2660*M^6*\[CapitalDelta]^3 + 
           2520*M^5*Pi*\[CapitalDelta]^4 - 2457*M^4*\[CapitalDelta]^5 - 
           840*M^3*Pi*\[CapitalDelta]^6 + 522*M^2*\[CapitalDelta]^7 + 
           196*\[CapitalDelta]^9))/(419904*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (gA^2*(456*M^9*Pi - 840*M^8*\[CapitalDelta] - 792*M^7*Pi*
            \[CapitalDelta]^2 + 2660*M^6*\[CapitalDelta]^3 - 
           360*M^5*Pi*\[CapitalDelta]^4 - 2457*M^4*\[CapitalDelta]^5 + 
           1272*M^3*Pi*\[CapitalDelta]^6 + 522*M^2*\[CapitalDelta]^7 - 
           576*M*Pi*\[CapitalDelta]^8 + 196*\[CapitalDelta]^9))/
         (5184*F^4*Pi^2*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3)) + 
      (((8*gA^2*hA^2*(M^2 - \[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]^4) - 
         (4*hA^4*(-28*M^2 + \[CapitalDelta]^2))/(243*F^4*\[CapitalDelta]^4))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-4*hA^4*(-28*M^2 + \[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^4) + 
         hA^2*((25*g1^2*(280*M^8 - 700*M^6*\[CapitalDelta]^2 + 
              555*M^4*\[CapitalDelta]^4 - 108*M^2*\[CapitalDelta]^6))/
            (17496*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (25*g1*gA*(-8*M^8 + 20*M^6*\[CapitalDelta]^2 - 
              17*M^4*\[CapitalDelta]^4 + 4*M^2*\[CapitalDelta]^6))/
            (324*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (gA^2*(216*M^8 - 444*M^6*\[CapitalDelta]^2 + 
              171*M^4*\[CapitalDelta]^4 + 148*M^2*\[CapitalDelta]^6 - 
              64*\[CapitalDelta]^8))/(216*F^4*\[CapitalDelta]^4*
             (-M^2 + \[CapitalDelta]^2)^3)))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (193*gA^2)/(15360*F^4*M*Pi) - 
      hA^2/(9*F^2*mNucl*\[CapitalDelta]^2) + 
      (hA^2*(-2*M^2 + \[CapitalDelta]^2))/(12*F^2*mNucl^2*
        \[CapitalDelta]^3) + (hA^2*(-179*M^2*\[CapitalDelta] + 
         186*\[CapitalDelta]^3))/(8640*F^4*Pi^2*(M^2 - \[CapitalDelta]^2)^
         2) - (hA^2*(-193*M^2 + 200*\[CapitalDelta]^2)*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8640*F^4*Pi^2*(M^2 - \[CapitalDelta]^2)^2), 
     (1/2 + 4*(d1pd2 + 2*d5)*M^2)/F^2 + (gA^4*M^2)/(48*F^4*Pi^2) + 
      (4*hA^2*(M^4 - 2*M^2*\[CapitalDelta]^2))/(9*F^2*mNucl*
        \[CapitalDelta]^3) + (hA^4*(24*M^5*Pi - 5*M^4*\[CapitalDelta] + 
         4*M^2*\[CapitalDelta]^3))/(243*F^4*Pi^2*\[CapitalDelta]^3) + 
      (hA^2*(3*M^6 - 11*M^4*\[CapitalDelta]^2 + 16*M^2*\[CapitalDelta]^4))/
       (9*F^2*mNucl^2*\[CapitalDelta]^4) + 
      hA^2*((4*M^2)/(9*F^2*\[CapitalDelta]^2) - 
        (25*g1^2*M^2*(26*M^7*Pi - 26*M^6*\[CapitalDelta] - 
           52*M^5*Pi*\[CapitalDelta]^2 + 71*M^4*\[CapitalDelta]^3 + 
           26*M^3*Pi*\[CapitalDelta]^4 - 37*M^2*\[CapitalDelta]^5 - 
           5*\[CapitalDelta]^7))/(17496*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) + 
        (gA^2*M^2*(46*M^7*Pi - 30*M^6*\[CapitalDelta] - 
           128*M^5*Pi*\[CapitalDelta]^2 + 45*M^4*\[CapitalDelta]^3 + 
           118*M^3*Pi*\[CapitalDelta]^4 - 21*M^2*\[CapitalDelta]^5 - 
           36*M*Pi*\[CapitalDelta]^6 - 3*\[CapitalDelta]^7))/
         (216*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
        (25*g1*gA*M^2*(2*M^7*Pi - 2*M^6*\[CapitalDelta] - 
           4*M^5*Pi*\[CapitalDelta]^2 + 7*M^4*\[CapitalDelta]^3 + 
           2*M^3*Pi*\[CapitalDelta]^4 - 3*M^2*\[CapitalDelta]^5 - 
           \[CapitalDelta]^7))/(972*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2)) + 
      (hA^2*((-125*g1^2*M^2)/(8748*F^4*Pi^2) + (25*g1*gA*M^2)/
           (486*F^4*Pi^2) + (gA^2*M^2)/(36*F^4*Pi^2)) - 
        (8*hA^4*M^2)/(243*F^4*Pi^2))*Log[(2*\[CapitalDelta])/M] + 
      (((8*gA^2*hA^2*M^2*(M^2 - \[CapitalDelta]^2))/
          (27*F^4*\[CapitalDelta]^3) + 
         (4*hA^4*(19*M^4 + 8*M^2*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^3))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((4*hA^4*(29*M^4 + 16*M^2*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^3) + 
         hA^2*((gA^2*(38*M^8 - 81*M^6*\[CapitalDelta]^2 + 
              45*M^4*\[CapitalDelta]^4 - 11*M^2*\[CapitalDelta]^6))/
            (27*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) - 
           (50*g1*gA*(-2*M^8 + 3*M^6*\[CapitalDelta]^2 - 
              3*M^4*\[CapitalDelta]^4 + M^2*\[CapitalDelta]^6))/
            (243*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (25*g1^2*(-26*M^8 + 39*M^6*\[CapitalDelta]^2 - 
              21*M^4*\[CapitalDelta]^4 + 5*M^2*\[CapitalDelta]^6))/
            (2187*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (4*d3)/F^2 - 1/(16*F^4*Pi^2) - (7*gA^4)/(240*F^4*Pi^2) + 
      (8*hA^2*(M^2 - \[CapitalDelta]^2)^2)/(9*F^2*mNucl*\[CapitalDelta]^5) + 
      (2*hA^2*(5*M^2 - 6*\[CapitalDelta]^2)*(M^2 - \[CapitalDelta]^2)^2)/
       (9*F^2*mNucl^2*\[CapitalDelta]^6) + 
      (hA^4*(144*M^5*Pi - 33*M^4*\[CapitalDelta] - 180*M^3*Pi*
          \[CapitalDelta]^2 + 43*M^2*\[CapitalDelta]^3 - 
         12*\[CapitalDelta]^5))/(729*F^4*Pi^2*\[CapitalDelta]^5) + 
      hA^2*((4*(M^2 - \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^4) + 
        (5*g1^2*(-2640*M^13*Pi + 2640*M^12*\[CapitalDelta] + 
           12120*M^11*Pi*\[CapitalDelta]^2 - 12560*M^10*\[CapitalDelta]^3 - 
           22080*M^9*Pi*\[CapitalDelta]^4 + 24266*M^8*\[CapitalDelta]^5 + 
           19920*M^7*Pi*\[CapitalDelta]^6 - 24153*M^6*\[CapitalDelta]^7 - 
           8880*M^5*Pi*\[CapitalDelta]^8 + 11528*M^4*\[CapitalDelta]^9 + 
           1560*M^3*Pi*\[CapitalDelta]^10 - 1556*M^2*\[CapitalDelta]^11 - 
           300*\[CapitalDelta]^13))/(209952*F^4*Pi^2*\[CapitalDelta]^5*
          (M^2 - \[CapitalDelta]^2)^4) + 
        (5*g1*gA*(240*M^13*Pi - 240*M^12*\[CapitalDelta] - 
           1080*M^11*Pi*\[CapitalDelta]^2 + 1120*M^10*\[CapitalDelta]^3 + 
           1920*M^9*Pi*\[CapitalDelta]^4 - 2182*M^8*\[CapitalDelta]^5 - 
           1680*M^7*Pi*\[CapitalDelta]^6 + 2271*M^6*\[CapitalDelta]^7 + 
           720*M^5*Pi*\[CapitalDelta]^8 - 1036*M^4*\[CapitalDelta]^9 - 
           120*M^3*Pi*\[CapitalDelta]^10 + 52*M^2*\[CapitalDelta]^11 + 
           60*\[CapitalDelta]^13))/(11664*F^4*Pi^2*\[CapitalDelta]^5*
          (M^2 - \[CapitalDelta]^2)^4) + 
        (gA^2*(1040*M^13*Pi - 720*M^12*\[CapitalDelta] - 
           5800*M^11*Pi*\[CapitalDelta]^2 + 3840*M^10*\[CapitalDelta]^3 + 
           13700*M^9*Pi*\[CapitalDelta]^4 - 7774*M^8*\[CapitalDelta]^5 - 
           17600*M^7*Pi*\[CapitalDelta]^6 + 7307*M^6*\[CapitalDelta]^7 + 
           13000*M^5*Pi*\[CapitalDelta]^8 - 3412*M^4*\[CapitalDelta]^9 - 
           5240*M^3*Pi*\[CapitalDelta]^10 + 564*M^2*\[CapitalDelta]^11 + 
           900*M*Pi*\[CapitalDelta]^12 + 60*\[CapitalDelta]^13))/
         (4320*F^4*Pi^2*\[CapitalDelta]^5*(M^2 - \[CapitalDelta]^2)^4)) + 
      (hA^2*((125*g1^2)/(8748*F^4*Pi^2) - (25*g1*gA)/(486*F^4*Pi^2) - 
          gA^2/(36*F^4*Pi^2)) + (8*hA^4)/(243*F^4*Pi^2))*
       Log[(2*\[CapitalDelta])/M] + 
      (((8*gA^2*hA^2*(M^2 - \[CapitalDelta]^2)^2)/
          (27*F^4*\[CapitalDelta]^5) + 
         (4*hA^4*(37*M^4 - 29*M^2*\[CapitalDelta]^2 - 8*\[CapitalDelta]^4))/
          (243*F^4*\[CapitalDelta]^5))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((4*hA^4*(59*M^4 - 43*M^2*\[CapitalDelta]^2 - 
            16*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^5) + 
         hA^2*((25*g1*gA*(16*M^12 - 64*M^10*\[CapitalDelta]^2 + 
              98*M^8*\[CapitalDelta]^4 - 77*M^6*\[CapitalDelta]^6 + 
              46*M^4*\[CapitalDelta]^8 - 20*M^2*\[CapitalDelta]^10 + 
              4*\[CapitalDelta]^12))/(486*F^4*\[CapitalDelta]^5*
             (M^2 - \[CapitalDelta]^2)^4) - 
           (25*g1^2*(176*M^12 - 720*M^10*\[CapitalDelta]^2 + 
              1134*M^8*\[CapitalDelta]^4 - 875*M^6*\[CapitalDelta]^6 + 
              398*M^4*\[CapitalDelta]^8 - 124*M^2*\[CapitalDelta]^10 + 
              20*\[CapitalDelta]^12))/(8748*F^4*\[CapitalDelta]^5*
             (M^2 - \[CapitalDelta]^2)^4) + 
           (gA^2*(176*M^12 - 864*M^10*\[CapitalDelta]^2 + 
              1758*M^8*\[CapitalDelta]^4 - 1875*M^6*\[CapitalDelta]^6 + 
              1066*M^4*\[CapitalDelta]^8 - 332*M^2*\[CapitalDelta]^10 + 
              44*\[CapitalDelta]^12))/(108*F^4*\[CapitalDelta]^5*
             (M^2 - \[CapitalDelta]^2)^4)))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (-2*d1pd2)/F^2 - 1/(192*F^4*Pi^2) - 
      (7*gA^2)/(192*F^4*Pi^2) - gA^4/(96*F^4*Pi^2) + 
      (hA^2*(-1/3 - M^4/(2*\[CapitalDelta]^4) + 
         (7*M^2)/(9*\[CapitalDelta]^2)))/(F^2*mNucl^2) + 
      (hA^2*(-4*M^2 + \[CapitalDelta]^2))/(9*F^2*mNucl*\[CapitalDelta]^3) - 
      (hA^4*(24*M^3*Pi - 5*M^2*\[CapitalDelta] + 4*\[CapitalDelta]^3))/
       (486*F^4*Pi^2*\[CapitalDelta]^3) + 
      hA^2*(-2/(9*F^2*\[CapitalDelta]^2) + (5*\[CapitalDelta]^2)/
         (216*F^4*Pi^2*(-M^2 + \[CapitalDelta]^2)) + 
        (25*g1^2*(26*M^7*Pi - 26*M^6*\[CapitalDelta] - 
           52*M^5*Pi*\[CapitalDelta]^2 + 71*M^4*\[CapitalDelta]^3 + 
           26*M^3*Pi*\[CapitalDelta]^4 - 37*M^2*\[CapitalDelta]^5 - 
           5*\[CapitalDelta]^7))/(34992*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) - 
        (25*g1*gA*(2*M^7*Pi - 2*M^6*\[CapitalDelta] - 
           4*M^5*Pi*\[CapitalDelta]^2 + 7*M^4*\[CapitalDelta]^3 + 
           2*M^3*Pi*\[CapitalDelta]^4 - 3*M^2*\[CapitalDelta]^5 - 
           \[CapitalDelta]^7))/(1944*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) + 
        (gA^2*(-46*M^7*Pi + 30*M^6*\[CapitalDelta] + 128*M^5*Pi*
            \[CapitalDelta]^2 - 45*M^4*\[CapitalDelta]^3 - 
           118*M^3*Pi*\[CapitalDelta]^4 + 21*M^2*\[CapitalDelta]^5 + 
           36*M*Pi*\[CapitalDelta]^6 + 3*\[CapitalDelta]^7))/
         (432*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)) + 
      (hA^2*(-5/(108*F^4*Pi^2) + (125*g1^2)/(17496*F^4*Pi^2) - 
          (25*g1*gA)/(972*F^4*Pi^2) - gA^2/(72*F^4*Pi^2)) + 
        (4*hA^4)/(243*F^4*Pi^2))*Log[(2*\[CapitalDelta])/M] + 
      (((4*gA^2*hA^2*(-M^2 + \[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]^3) - 
         (2*hA^4*(19*M^2 + 8*\[CapitalDelta]^2))/(243*F^4*\[CapitalDelta]^3))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - ((-(hA^4*(58*M^2 + 32*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^3) + hA^2*((5*\[CapitalDelta])/
            (27*F^4*(-M^2 + \[CapitalDelta]^2)) + 
           (25*g1^2*(26*M^6 - 39*M^4*\[CapitalDelta]^2 + 
              21*M^2*\[CapitalDelta]^4 - 5*\[CapitalDelta]^6))/
            (4374*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (25*g1*gA*(-2*M^6 + 3*M^4*\[CapitalDelta]^2 - 
              3*M^2*\[CapitalDelta]^4 + \[CapitalDelta]^6))/
            (243*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (gA^2*(-38*M^6 + 81*M^4*\[CapitalDelta]^2 - 45*M^2*\[CapitalDelta]^
                4 + 11*\[CapitalDelta]^6))/(54*F^4*\[CapitalDelta]^3*
             (M^2 - \[CapitalDelta]^2)^2)))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (8*hA^2*(-M^2 + \[CapitalDelta]^2))/
       (9*F^2*\[CapitalDelta]^3) - (2*hA^2*(3*M^4 - 5*M^2*\[CapitalDelta]^2 + 
         4*\[CapitalDelta]^4))/(9*F^2*mNucl*\[CapitalDelta]^4) + 
      mNucl*((4*d14md15)/F^2 - gA^4/(8*F^4*Pi^2) - 
        (2*hA^4*(24*M^3*Pi - 5*M^2*\[CapitalDelta] + 4*\[CapitalDelta]^3))/
         (243*F^4*Pi^2*\[CapitalDelta]^3) + 
        hA^2*(-8/(9*F^2*\[CapitalDelta]^2) + 
          (25*g1^2*(26*M^7*Pi - 26*M^6*\[CapitalDelta] - 
             52*M^5*Pi*\[CapitalDelta]^2 + 71*M^4*\[CapitalDelta]^3 + 
             26*M^3*Pi*\[CapitalDelta]^4 - 37*M^2*\[CapitalDelta]^5 - 
             5*\[CapitalDelta]^7))/(8748*F^4*Pi^2*\[CapitalDelta]^3*
            (M^2 - \[CapitalDelta]^2)^2) - 
          (25*g1*gA*(2*M^7*Pi - 2*M^6*\[CapitalDelta] - 
             4*M^5*Pi*\[CapitalDelta]^2 + 7*M^4*\[CapitalDelta]^3 + 
             2*M^3*Pi*\[CapitalDelta]^4 - 3*M^2*\[CapitalDelta]^5 - 
             \[CapitalDelta]^7))/(486*F^4*Pi^2*\[CapitalDelta]^3*
            (M^2 - \[CapitalDelta]^2)^2) + 
          (gA^2*(-46*M^7*Pi + 30*M^6*\[CapitalDelta] + 128*M^5*Pi*
              \[CapitalDelta]^2 - 45*M^4*\[CapitalDelta]^3 - 
             118*M^3*Pi*\[CapitalDelta]^4 + 21*M^2*\[CapitalDelta]^5 + 
             36*M*Pi*\[CapitalDelta]^6 + 3*\[CapitalDelta]^7))/
           (108*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2))) + 
      mNucl*(hA^2*((125*g1^2)/(4374*F^4*Pi^2) - (25*g1*gA)/(243*F^4*Pi^2) - 
          gA^2/(18*F^4*Pi^2)) + (16*hA^4)/(243*F^4*Pi^2))*
       Log[(2*\[CapitalDelta])/M] + 
      (mNucl*((16*gA^2*hA^2*(-M^2 + \[CapitalDelta]^2))/
          (27*F^4*\[CapitalDelta]^3) - 
         (8*hA^4*(19*M^2 + 8*\[CapitalDelta]^2))/(243*F^4*\[CapitalDelta]^3))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (mNucl*((-8*hA^4*(29*M^2 + 16*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^3) + 
         hA^2*((50*g1^2*(26*M^6 - 39*M^4*\[CapitalDelta]^2 + 
              21*M^2*\[CapitalDelta]^4 - 5*\[CapitalDelta]^6))/
            (2187*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (100*g1*gA*(-2*M^6 + 3*M^4*\[CapitalDelta]^2 - 
              3*M^2*\[CapitalDelta]^4 + \[CapitalDelta]^6))/
            (243*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (2*gA^2*(-38*M^6 + 81*M^4*\[CapitalDelta]^2 - 
              45*M^2*\[CapitalDelta]^4 + 11*\[CapitalDelta]^6))/
            (27*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), 1/(2*F^2) + (2*hA^2*M^2)/(9*F^2*\[CapitalDelta]^2) + 
      (hA^2*(M^4 - M^2*\[CapitalDelta]^2))/(9*F^2*mNucl*\[CapitalDelta]^3) + 
      mNucl*((2*c4)/F^2 - (gA^2*M)/(8*F^4*Pi) - (gA^4*M)/(8*F^4*Pi) + 
        (2*hA^4*(9*M^3*Pi - 4*M^2*\[CapitalDelta] + 8*\[CapitalDelta]^3))/
         (243*F^4*Pi^2*\[CapitalDelta]^2) + hA^2*(4/(9*F^2*\[CapitalDelta]) + 
          \[CapitalDelta]/(18*F^4*Pi^2) + 
          (25*g1*gA*(-5*M^5*Pi + 5*M^4*\[CapitalDelta] + 
             5*M^3*Pi*\[CapitalDelta]^2 - 6*M^2*\[CapitalDelta]^3 - 
             5*\[CapitalDelta]^5))/(972*F^4*Pi^2*\[CapitalDelta]^2*
            (-M^2 + \[CapitalDelta]^2)) + 
          (25*g1^2*(17*M^5*Pi - 17*M^4*\[CapitalDelta] - 
             17*M^3*Pi*\[CapitalDelta]^2 + 18*M^2*\[CapitalDelta]^3 + 
             5*\[CapitalDelta]^5))/(17496*F^4*Pi^2*\[CapitalDelta]^2*
            (-M^2 + \[CapitalDelta]^2)) + 
          (gA^2*(M^5*Pi - 17*M^4*\[CapitalDelta] - M^3*Pi*\[CapitalDelta]^2 + 
             42*M^2*\[CapitalDelta]^3 + 29*\[CapitalDelta]^5))/
           (216*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)))) + 
      mNucl*((-32*hA^4*\[CapitalDelta])/(243*F^4*Pi^2) + 
        hA^2*(-\[CapitalDelta]/(9*F^4*Pi^2) - (125*g1^2*\[CapitalDelta])/
           (8748*F^4*Pi^2) + (125*g1*gA*\[CapitalDelta])/(486*F^4*Pi^2) - 
          (29*gA^2*\[CapitalDelta])/(108*F^4*Pi^2)))*
       Log[(2*\[CapitalDelta])/M] + 
      (mNucl*((8*gA^2*hA^2*(-1 + M^2/\[CapitalDelta]^2))/(27*F^4) + 
         (4*hA^4*(17 + (10*M^2)/\[CapitalDelta]^2))/(243*F^4))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (mNucl*((4*hA^4*(26*M^2 + 49*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^2) + hA^2*(4/(9*F^4) + 
           (25*g1^2*(17*M^4 - 16*M^2*\[CapitalDelta]^2 + 5*\[CapitalDelta]^
                4))/(2187*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) - 
           (50*g1*gA*(5*M^4 - 4*M^2*\[CapitalDelta]^2 + 5*\[CapitalDelta]^4))/
            (243*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) - 
           (gA^2*(3*M^4 + 8*M^2*\[CapitalDelta]^2 + 7*\[CapitalDelta]^4))/
            (F^4*(9*M^2*\[CapitalDelta]^2 - 9*\[CapitalDelta]^4))))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (2*hA^2*(M^2 - \[CapitalDelta]^2))/
       (3*F^2*\[CapitalDelta]^4) + (hA^2*(6*M^4 - 11*M^2*\[CapitalDelta]^2 + 
         5*\[CapitalDelta]^4))/(9*F^2*mNucl*\[CapitalDelta]^5) + 
      mNucl*(gA^4/(32*F^4*M*Pi) + (hA^4*(52*M^3*Pi - 24*M^2*\[CapitalDelta] - 
           27*M*Pi*\[CapitalDelta]^2 + 16*\[CapitalDelta]^3))/
         (243*F^4*Pi^2*\[CapitalDelta]^4) + 
        hA^2*(4/(9*F^2*\[CapitalDelta]^3) + 
          (25*g1*gA*(-42*M^9*Pi + 42*M^8*\[CapitalDelta] + 
             126*M^7*Pi*\[CapitalDelta]^2 - 133*M^6*\[CapitalDelta]^3 - 
             126*M^5*Pi*\[CapitalDelta]^4 + 123*M^4*\[CapitalDelta]^5 + 
             42*M^3*Pi*\[CapitalDelta]^6 - 39*M^2*\[CapitalDelta]^7 - 
             2*\[CapitalDelta]^9))/(5832*F^4*Pi^2*\[CapitalDelta]^4*
            (-M^2 + \[CapitalDelta]^2)^3) + 
          (25*g1^2*(210*M^9*Pi - 210*M^8*\[CapitalDelta] - 
             630*M^7*Pi*\[CapitalDelta]^2 + 665*M^6*\[CapitalDelta]^3 + 
             630*M^5*Pi*\[CapitalDelta]^4 - 663*M^4*\[CapitalDelta]^5 - 
             210*M^3*Pi*\[CapitalDelta]^6 + 183*M^2*\[CapitalDelta]^7 + 
             34*\[CapitalDelta]^9))/(104976*F^4*Pi^2*\[CapitalDelta]^4*
            (-M^2 + \[CapitalDelta]^2)^3) + 
          (gA^2*(18*M^9*Pi - 114*M^8*\[CapitalDelta] + 234*M^7*Pi*
              \[CapitalDelta]^2 + 217*M^6*\[CapitalDelta]^3 - 
             810*M^5*Pi*\[CapitalDelta]^4 + 201*M^4*\[CapitalDelta]^5 + 
             846*M^3*Pi*\[CapitalDelta]^6 - 369*M^2*\[CapitalDelta]^7 - 
             288*M*Pi*\[CapitalDelta]^8 + 146*\[CapitalDelta]^9))/
           (1296*F^4*Pi^2*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3))) + 
      (mNucl*((8*gA^2*hA^2*(M^2 - \[CapitalDelta]^2))/
          (27*F^4*\[CapitalDelta]^4) - (4*hA^4*(-28*M^2 + \[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^4))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (mNucl*((-4*hA^4*(-76*M^2 + \[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^4) + 
         hA^2*((25*g1^2*(70*M^8 - 175*M^6*\[CapitalDelta]^2 + 
              135*M^4*\[CapitalDelta]^4 - 27*M^2*\[CapitalDelta]^6))/
            (4374*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (25*g1*gA*(-14*M^8 + 35*M^6*\[CapitalDelta]^2 - 
              27*M^4*\[CapitalDelta]^4 + 3*M^2*\[CapitalDelta]^6))/
            (243*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (gA^2*(22*M^8 + 17*M^6*\[CapitalDelta]^2 - 153*M^4*\[CapitalDelta]^
                4 + 189*M^2*\[CapitalDelta]^6 - 48*\[CapitalDelta]^8))/
            (54*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), -hA^2/(9*F^2*\[CapitalDelta]^2) - 
      (hA^2*(2*M^2 + \[CapitalDelta]^2))/(18*F^2*mNucl*\[CapitalDelta]^3) + 
      mNucl*(gA^2/(96*F^4*M*Pi) + (hA^2*\[CapitalDelta])/
         (216*F^4*Pi^2*(-M^2 + \[CapitalDelta]^2))) + 
      (hA^2*mNucl*(\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (216*F^4*Pi^2*(M^2 - \[CapitalDelta]^2))}
 
SubThrParametersHBe4 = {(2*M^2*(-2*c1 + c3 + 8*e14*M^2))/F^2 + 
      ((-2*c1 + c3)*M^4)/(16*F^4*Pi^2) + (3*gA^2*M^3)/(64*F^4*Pi) + 
      (gA^4*M^3)/(8*F^4*Pi) - (20*hA^4*M^5)/(243*F^4*Pi*\[CapitalDelta]^2) - 
      (2*hA^2*(M^6 - 5*M^4*\[CapitalDelta]^2))/(9*F^2*mNucl^2*
        \[CapitalDelta]^3) - (hA^2*(M^8 - 6*M^6*\[CapitalDelta]^2 + 
         17*M^4*\[CapitalDelta]^4))/(9*F^2*mNucl^3*\[CapitalDelta]^4) + 
      hA*((25*g1*LECb4*M^2*(M^3*Pi + 2*M^2*\[CapitalDelta] + 
           2*\[CapitalDelta]^3))/(486*F^4*Pi^2*\[CapitalDelta]) - 
        (gA*(13*LECb4 + 12*LECb5)*M^2*(M^3*Pi + 2*M^2*\[CapitalDelta] + 
           2*\[CapitalDelta]^3))/(54*F^4*Pi^2*\[CapitalDelta])) + 
      hA^2*((-8*M^2)/(9*F^2*\[CapitalDelta]) + 
        (5*g1*gA*M^2*(10*M^5*Pi - 41*M^4*\[CapitalDelta] - 
           10*M^3*Pi*\[CapitalDelta]^2 + 16*M^2*\[CapitalDelta]^3 + 
           40*\[CapitalDelta]^5))/(972*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2)) + 
        (5*g1^2*(-170*M^7*Pi + 209*M^6*\[CapitalDelta] + 
           170*M^5*Pi*\[CapitalDelta]^2 - 144*M^4*\[CapitalDelta]^3 - 
           200*M^2*\[CapitalDelta]^5))/(17496*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2)) + 
        (gA^2*(-2*M^7*Pi + 13*M^6*\[CapitalDelta] + 
           2*M^5*Pi*\[CapitalDelta]^2 - 40*M^2*\[CapitalDelta]^5))/
         (216*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
        (M^2*(16*(2*c3 - c4)*M^3*Pi - 9*\[CapitalDelta]^2*
            (1 + 24*c1*\[CapitalDelta] - 12*c3*\[CapitalDelta]) - 
           9*M^2*(1 + 12*c1*\[CapitalDelta] - 6*c3*\[CapitalDelta])))/
         (108*F^4*Pi^2*\[CapitalDelta])) + ((3*gA^2*M^4)/(64*F^4*Pi^2) + 
        (9*gA^4*M^4)/(32*F^4*Pi^2) - 
        (hA^4*(19*M^6 + 33*M^4*\[CapitalDelta]^2 + 80*M^2*\[CapitalDelta]^4))/
         (243*F^4*Pi^2*\[CapitalDelta]^2) + 
        hA^2*((-4*M^4)/(9*F^2*\[CapitalDelta]^2) - 
          (16*M^5*Pi + 21*M^4*\[CapitalDelta] + 2*M^2*\[CapitalDelta]^3)/
           (432*F^4*Pi^2*\[CapitalDelta]) + 
          (25*g1^2*M^2*(52*M^9*Pi - 52*M^8*\[CapitalDelta] - 
             34*M^7*Pi*\[CapitalDelta]^2 + 141*M^6*\[CapitalDelta]^3 - 
             88*M^5*Pi*\[CapitalDelta]^4 - 202*M^4*\[CapitalDelta]^5 + 
             70*M^3*Pi*\[CapitalDelta]^6 + 186*M^2*\[CapitalDelta]^7 - 
             82*\[CapitalDelta]^9))/(34992*F^4*Pi^2*\[CapitalDelta]^3*
            (M^2 - \[CapitalDelta]^2)^2) - 
          (25*g1*gA*M^2*(4*M^9*Pi - 4*M^8*\[CapitalDelta] - 
             2*M^7*Pi*\[CapitalDelta]^2 + 5*M^6*\[CapitalDelta]^3 - 
             8*M^5*Pi*\[CapitalDelta]^4 - 18*M^4*\[CapitalDelta]^5 + 
             6*M^3*Pi*\[CapitalDelta]^6 + 34*M^2*\[CapitalDelta]^7 - 
             18*\[CapitalDelta]^9))/(1944*F^4*Pi^2*\[CapitalDelta]^3*
            (M^2 - \[CapitalDelta]^2)^2) + 
          (gA^2*M^2*(52*M^9*Pi - 84*M^8*\[CapitalDelta] - 
             34*M^7*Pi*\[CapitalDelta]^2 + 125*M^6*\[CapitalDelta]^3 - 
             88*M^5*Pi*\[CapitalDelta]^4 + 22*M^4*\[CapitalDelta]^5 + 
             70*M^3*Pi*\[CapitalDelta]^6 - 86*M^2*\[CapitalDelta]^7 + 
             14*\[CapitalDelta]^9))/(432*F^4*Pi^2*\[CapitalDelta]^3*
            (M^2 - \[CapitalDelta]^2)^2)))/mNucl + 
      (hA*((-50*g1*LECb4*M^2*\[CapitalDelta]^2)/(243*F^4*Pi^2) + 
          (2*gA*(13*LECb4 + 12*LECb5)*M^2*\[CapitalDelta]^2)/(27*F^4*Pi^2)) + 
        hA^2*(-(M^2*(1 + 24*c1*\[CapitalDelta] - 12*c3*\[CapitalDelta])*
             (M^2 - 2*\[CapitalDelta]^2))/(12*F^4*Pi^2*\[CapitalDelta]) + 
          (25*g1*gA*(3*M^4 - 8*M^2*\[CapitalDelta]^2))/(486*F^4*Pi^2*
            \[CapitalDelta]) + (25*g1^2*(-27*M^4 + 40*M^2*\[CapitalDelta]^2))/
           (8748*F^4*Pi^2*\[CapitalDelta]) + 
          (gA^2*(-27*M^4 + 40*M^2*\[CapitalDelta]^2))/(108*F^4*Pi^2*
            \[CapitalDelta])) + 
        ((2*hA^4*M^2*(-47*M^2 + 80*\[CapitalDelta]^2))/(243*F^4*Pi^2) + 
          hA^2*((-25*g1^2*M^2*(52*M^2 - 41*\[CapitalDelta]^2))/
             (8748*F^4*Pi^2) + (25*g1*gA*M^2*(8*M^2 - 9*\[CapitalDelta]^2))/
             (486*F^4*Pi^2) + (gA^2*(36*M^4 - 7*M^2*\[CapitalDelta]^2))/
             (108*F^4*Pi^2) + (15*M^4 + 2*M^2*\[CapitalDelta]^2)/
             (216*F^4*Pi^2)))/mNucl)*Log[(2*\[CapitalDelta])/M] + 
      (((-8*hA^4*M^2*(10*M^2 + 17*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^2) + 
         hA^2*((-16*gA^2*M^2*(M^2 - \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^2) + (16*(2*c3 - c4)*M^2*
             (M^2 - \[CapitalDelta]^2))/(27*F^4*\[CapitalDelta])) + 
         ((-8*gA^2*hA^2*M^2*(M^2 - 3*\[CapitalDelta]^2)*
             (M^2 - \[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]^3) - 
           (4*hA^4*M^2*(19*M^4 + 7*M^2*\[CapitalDelta]^2 - 
              134*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^3))/mNucl)*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-8*hA^4*M^2*(10*M^2 + 17*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^2) + 
         hA*((100*g1*LECb4*M^2*(M^2 + 2*\[CapitalDelta]^2))/
            (243*F^4*\[CapitalDelta]) - (4*gA*(13*LECb4 + 12*LECb5)*M^2*
             (M^2 + 2*\[CapitalDelta]^2))/(27*F^4*\[CapitalDelta])) + 
         hA^2*((-2*M^2*(8*(-2*c3 + c4)*M^2 + 9*\[CapitalDelta] + 
              4*(54*c1 - 23*c3 - 2*c4)*\[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]) + (50*g1*gA*M^2*(2*M^4 - 
              7*M^2*\[CapitalDelta]^2 + 8*\[CapitalDelta]^4))/
            (243*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
           (25*g1^2*M^2*(34*M^4 - 47*M^2*\[CapitalDelta]^2 + 
              40*\[CapitalDelta]^4))/(2187*F^4*\[CapitalDelta]^2*
             (M^2 - \[CapitalDelta]^2)) + 
           (gA^2*(6*M^6 - 5*M^4*\[CapitalDelta]^2 + 8*M^2*\[CapitalDelta]^4))/
            (F^4*(9*M^2*\[CapitalDelta]^2 - 9*\[CapitalDelta]^4))) + 
         ((4*hA^4*M^2*(19*M^4 + 7*M^2*\[CapitalDelta]^2 - 26*\[CapitalDelta]^
                4))/(243*F^4*\[CapitalDelta]^3) + 
           hA^2*(-(M^2*(8*M^2 + \[CapitalDelta]^2))/(27*F^4*
               \[CapitalDelta]) + (25*g1^2*M^2*(52*M^8 - 8*M^6*
                 \[CapitalDelta]^2 - 198*M^4*\[CapitalDelta]^4 + 
                227*M^2*\[CapitalDelta]^6 - 82*\[CapitalDelta]^8))/
              (4374*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
             (gA^2*M^2*(68*M^8 - 104*M^6*\[CapitalDelta]^2 - 
                6*M^4*\[CapitalDelta]^4 + 67*M^2*\[CapitalDelta]^6 - 
                34*\[CapitalDelta]^8))/(54*F^4*\[CapitalDelta]^3*
               (M^2 - \[CapitalDelta]^2)^2) + (25*g1*gA*(-4*M^10 + 
                30*M^6*\[CapitalDelta]^4 - 43*M^4*\[CapitalDelta]^6 + 
                18*M^2*\[CapitalDelta]^8))/(243*F^4*\[CapitalDelta]^3*
               (M^2 - \[CapitalDelta]^2)^2)))/mNucl)*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), -M/(8*F^4*Pi) - (5*gA^4*M)/(32*F^4*Pi) + 
      (2*hA^4*(-28*M^5 + 25*M^3*\[CapitalDelta]^2))/
       (243*F^4*Pi*\[CapitalDelta]^4) + 
      (4*hA^2*(-3*M^6 + 10*M^4*\[CapitalDelta]^2 - 11*M^2*\[CapitalDelta]^4 + 
         6*\[CapitalDelta]^6))/(9*F^2*mNucl^2*\[CapitalDelta]^5) - 
      (2*hA^2*(5*M^8 - 23*M^6*\[CapitalDelta]^2 + 41*M^4*\[CapitalDelta]^4 - 
         33*M^2*\[CapitalDelta]^6 + 16*\[CapitalDelta]^8))/
       (9*F^2*mNucl^3*\[CapitalDelta]^6) + 
      hA*((-25*g1*LECb4*(-2*M^9*Pi + 2*M^8*\[CapitalDelta] + 
           6*M^7*Pi*\[CapitalDelta]^2 + M^6*\[CapitalDelta]^3 - 
           6*M^5*Pi*\[CapitalDelta]^4 - 2*M^4*\[CapitalDelta]^5 + 
           2*M^3*Pi*\[CapitalDelta]^6 - 4*M^2*\[CapitalDelta]^7 + 
           4*\[CapitalDelta]^9))/(972*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) + (gA*(13*LECb4 + 12*LECb5)*
          (-2*M^9*Pi + 2*M^8*\[CapitalDelta] + 6*M^7*Pi*\[CapitalDelta]^2 + 
           M^6*\[CapitalDelta]^3 - 6*M^5*Pi*\[CapitalDelta]^4 - 
           2*M^4*\[CapitalDelta]^5 + 2*M^3*Pi*\[CapitalDelta]^6 - 
           4*M^2*\[CapitalDelta]^7 + 4*\[CapitalDelta]^9))/
         (108*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)) + 
      (2*(c2 + 8*M^2*(e15 + ((25*g1^2 - 50*g1*gA + 81*gA^2)*hA^2*
             (2*mNucl + \[CapitalDelta]))/(186624*F^2*mNucl*Pi^2*
             \[CapitalDelta]))))/F^2 + 
      hA^2*((8*(-M^2 + \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^3) - 
        (5*g1^2*(1400*M^11*Pi - 1400*M^10*\[CapitalDelta] - 
           4880*M^9*Pi*\[CapitalDelta]^2 + 5536*M^8*\[CapitalDelta]^3 + 
           6240*M^7*Pi*\[CapitalDelta]^4 - 7143*M^6*\[CapitalDelta]^5 - 
           3440*M^5*Pi*\[CapitalDelta]^6 + 2858*M^4*\[CapitalDelta]^7 + 
           680*M^3*Pi*\[CapitalDelta]^8 + 1084*M^2*\[CapitalDelta]^9 - 
           800*\[CapitalDelta]^11))/(69984*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (5*g1*gA*(360*M^11*Pi - 360*M^10*\[CapitalDelta] - 
           1200*M^9*Pi*\[CapitalDelta]^2 + 1792*M^8*\[CapitalDelta]^3 + 
           1440*M^7*Pi*\[CapitalDelta]^4 - 2541*M^6*\[CapitalDelta]^5 - 
           720*M^5*Pi*\[CapitalDelta]^6 + 846*M^4*\[CapitalDelta]^7 + 
           120*M^3*Pi*\[CapitalDelta]^8 + 788*M^2*\[CapitalDelta]^9 - 
           480*\[CapitalDelta]^11))/(11664*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (gA^2*(-152*M^11*Pi + 280*M^10*\[CapitalDelta] + 
           272*M^9*Pi*\[CapitalDelta]^2 - 992*M^8*\[CapitalDelta]^3 + 
           96*M^7*Pi*\[CapitalDelta]^4 + 1083*M^6*\[CapitalDelta]^5 - 
           400*M^5*Pi*\[CapitalDelta]^6 - 226*M^4*\[CapitalDelta]^7 + 
           184*M^3*Pi*\[CapitalDelta]^8 - 332*M^2*\[CapitalDelta]^9 + 
           160*\[CapitalDelta]^11))/(864*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (8*c3*M^3*Pi*(2*M^2 - 5*\[CapitalDelta]^2) + 27*c2*\[CapitalDelta]^3*
           (M^2 + 2*\[CapitalDelta]^2) + c4*(-8*M^5*Pi + 
            20*M^3*Pi*\[CapitalDelta]^2))/(54*F^4*Pi^2*\[CapitalDelta]^3)) + 
      ((-16*c1*c2*M^2)/F^2 - M^2/(4*F^4*Pi^2) - (gA^2*M^2)/(4*F^4*Pi^2) - 
        (197*gA^4*M^2)/(240*F^4*Pi^2) + 
        (hA^4*(-111*M^6 + 72*M^5*Pi*\[CapitalDelta] + 
           237*M^4*\[CapitalDelta]^2 + 14*M^2*\[CapitalDelta]^4 + 
           130*\[CapitalDelta]^6))/(243*F^4*Pi^2*\[CapitalDelta]^4) + 
        hA^2*((-4*(3*M^4 - 6*M^2*\[CapitalDelta]^2 + 4*\[CapitalDelta]^4))/
           (9*F^2*\[CapitalDelta]^4) + (-6*M^5*Pi + 6*M^4*\[CapitalDelta] + 
            17*M^3*Pi*\[CapitalDelta]^2 + 10*M^2*\[CapitalDelta]^3 - 
            8*\[CapitalDelta]^5)/(54*F^4*Pi^2*\[CapitalDelta]^3) - 
          (5*g1^2*(-5280*M^15*Pi + 5280*M^14*\[CapitalDelta] + 
             25960*M^13*Pi*\[CapitalDelta]^2 - 26840*M^12*\[CapitalDelta]^3 - 
             50920*M^11*Pi*\[CapitalDelta]^4 + 58424*M^10*\[CapitalDelta]^5 + 
             49680*M^9*Pi*\[CapitalDelta]^6 - 74738*M^8*\[CapitalDelta]^7 - 
             23920*M^7*Pi*\[CapitalDelta]^8 + 66649*M^6*\[CapitalDelta]^9 + 
             4360*M^5*Pi*\[CapitalDelta]^10 - 41034*M^4*\[CapitalDelta]^11 + 
             120*M^3*Pi*\[CapitalDelta]^12 + 14968*M^2*\[CapitalDelta]^13 - 
             2304*\[CapitalDelta]^15))/(139968*F^4*Pi^2*\[CapitalDelta]^5*
            (M^2 - \[CapitalDelta]^2)^4) + 
          (5*g1*gA*(-1440*M^15*Pi + 1440*M^14*\[CapitalDelta] + 
             6840*M^13*Pi*\[CapitalDelta]^2 - 7080*M^12*\[CapitalDelta]^3 - 
             12600*M^11*Pi*\[CapitalDelta]^4 + 14912*M^10*\[CapitalDelta]^5 + 
             10800*M^9*Pi*\[CapitalDelta]^6 - 20414*M^8*\[CapitalDelta]^7 - 
             3600*M^7*Pi*\[CapitalDelta]^8 + 23235*M^6*\[CapitalDelta]^9 - 
             360*M^5*Pi*\[CapitalDelta]^10 - 18926*M^4*\[CapitalDelta]^11 + 
             360*M^3*Pi*\[CapitalDelta]^12 + 8408*M^2*\[CapitalDelta]^13 - 
             1440*\[CapitalDelta]^15))/(23328*F^4*Pi^2*\[CapitalDelta]^5*
            (M^2 - \[CapitalDelta]^2)^4) - 
          (gA^2*(-5280*M^15*Pi + 7200*M^14*\[CapitalDelta] + 
             24680*M^13*Pi*\[CapitalDelta]^2 - 42200*M^12*\[CapitalDelta]^3 - 
             41960*M^11*Pi*\[CapitalDelta]^4 + 93032*M^10*\[CapitalDelta]^5 + 
             26640*M^9*Pi*\[CapitalDelta]^6 - 94546*M^8*\[CapitalDelta]^7 + 
             4240*M^7*Pi*\[CapitalDelta]^8 + 39801*M^6*\[CapitalDelta]^9 - 
             12280*M^5*Pi*\[CapitalDelta]^10 + 2358*M^4*\[CapitalDelta]^11 + 
             3960*M^3*Pi*\[CapitalDelta]^12 - 6360*M^2*\[CapitalDelta]^13 + 
             1120*\[CapitalDelta]^15))/(8640*F^4*Pi^2*\[CapitalDelta]^5*
            (M^2 - \[CapitalDelta]^2)^4)))/mNucl + 
      (hA*((50*g1*LECb4*\[CapitalDelta]^2)/(243*F^4*Pi^2) - 
          (2*gA*(13*LECb4 + 12*LECb5)*\[CapitalDelta]^2)/(27*F^4*Pi^2)) + 
        hA^2*((25*g1^2*(27*M^2 - 40*\[CapitalDelta]^2))/(8748*F^4*Pi^2*
            \[CapitalDelta]) + (gA^2*(27*M^2 - 40*\[CapitalDelta]^2))/
           (108*F^4*Pi^2*\[CapitalDelta]) + (c2*(M^2 - 2*\[CapitalDelta]^2))/
           (F^4*Pi^2) + (25*g1*gA*(-3*M^2 + 8*\[CapitalDelta]^2))/
           (486*F^4*Pi^2*\[CapitalDelta])) + 
        ((4*hA^4*(58*M^2 - 65*\[CapitalDelta]^2))/(243*F^4*Pi^2) + 
          hA^2*((5*g1^2*(883*M^2 - 576*\[CapitalDelta]^2))/(17496*F^4*Pi^2) - 
            (2*(9*M^2 - 4*\[CapitalDelta]^2))/(27*F^4*Pi^2) + 
            (25*g1*gA*(-43*M^2 + 24*\[CapitalDelta]^2))/(972*F^4*Pi^2) + 
            (gA^2*(-261*M^2 + 56*\[CapitalDelta]^2))/(216*F^4*Pi^2)))/mNucl)*
       Log[(2*\[CapitalDelta])/M] + 
      (((8*hA^4*(-28*M^4 + 11*M^2*\[CapitalDelta]^2 + 17*\[CapitalDelta]^4))/
          (243*F^4*\[CapitalDelta]^4) + 
         hA^2*((-16*gA^2*(M^2 - \[CapitalDelta]^2)^2)/
            (27*F^4*\[CapitalDelta]^4) + (16*(2*c3 - c4)*
             (M^2 - \[CapitalDelta]^2)^2)/(27*F^4*\[CapitalDelta]^3)) + 
         ((8*gA^2*hA^2*(-M^2 + \[CapitalDelta]^2)*(3*M^4 - 
              9*M^2*\[CapitalDelta]^2 + 7*\[CapitalDelta]^4))/
            (27*F^4*\[CapitalDelta]^5) + (4*hA^4*(-111*M^6 + 
              235*M^4*\[CapitalDelta]^2 + 87*M^2*\[CapitalDelta]^4 - 
              238*\[CapitalDelta]^6))/(243*F^4*\[CapitalDelta]^5))/mNucl)*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((8*hA^4*(-28*M^4 + 11*M^2*\[CapitalDelta]^2 + 
            17*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^4) + 
         hA*((50*g1*LECb4*(2*M^8 - 5*M^6*\[CapitalDelta]^2 + 
              6*M^2*\[CapitalDelta]^6 - 4*\[CapitalDelta]^8))/
            (243*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (2*gA*(13*LECb4 + 12*LECb5)*(-2*M^8 + 5*M^6*\[CapitalDelta]^2 - 
              6*M^2*\[CapitalDelta]^6 + 4*\[CapitalDelta]^8))/
            (27*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)) + 
         hA^2*((25*g1*gA*(24*M^10 - 68*M^8*\[CapitalDelta]^2 + 
              95*M^6*\[CapitalDelta]^4 - 108*M^4*\[CapitalDelta]^6 + 
              92*M^2*\[CapitalDelta]^8 - 32*\[CapitalDelta]^10))/
            (486*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (gA^2*(-216*M^10 + 516*M^8*\[CapitalDelta]^2 - 
              375*M^6*\[CapitalDelta]^4 + 140*M^4*\[CapitalDelta]^6 - 
              188*M^2*\[CapitalDelta]^8 + 96*\[CapitalDelta]^10))/
            (108*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (25*g1^2*(-280*M^10 + 836*M^8*\[CapitalDelta]^2 - 
              1015*M^6*\[CapitalDelta]^4 + 780*M^4*\[CapitalDelta]^6 - 
              508*M^2*\[CapitalDelta]^8 + 160*\[CapitalDelta]^10))/
            (8748*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (8*(27*c2*\[CapitalDelta]^4 + 4*c3*(M^2 - \[CapitalDelta]^2)^2 - 
              2*c4*(M^2 - \[CapitalDelta]^2)^2))/(27*F^4*\[CapitalDelta]^
              3)) + ((4*hA^4*(111*M^6 - 91*M^4*\[CapitalDelta]^2 - 
              15*M^2*\[CapitalDelta]^4 + 22*\[CapitalDelta]^6))/
            (243*F^4*\[CapitalDelta]^5) + 
           hA^2*((-8*(3*M^4 - 7*M^2*\[CapitalDelta]^2 + 4*\[CapitalDelta]^4))/
              (27*F^4*\[CapitalDelta]^3) - (25*g1*gA*(96*M^14 - 
                408*M^12*\[CapitalDelta]^2 + 648*M^10*\[CapitalDelta]^4 - 
                234*M^8*\[CapitalDelta]^6 - 655*M^6*\[CapitalDelta]^8 + 
                956*M^4*\[CapitalDelta]^10 - 508*M^2*\[CapitalDelta]^12 + 
                96*\[CapitalDelta]^14))/(972*F^4*\[CapitalDelta]^5*
               (M^2 - \[CapitalDelta]^2)^4) + (gA^2*(1248*M^14 - 
                5944*M^12*\[CapitalDelta]^2 + 11568*M^10*\[CapitalDelta]^4 - 
                11202*M^8*\[CapitalDelta]^6 + 4633*M^6*\[CapitalDelta]^8 + 
                380*M^4*\[CapitalDelta]^10 - 988*M^2*\[CapitalDelta]^12 + 
                224*\[CapitalDelta]^14))/(216*F^4*\[CapitalDelta]^5*
               (M^2 - \[CapitalDelta]^2)^4) + (5*g1^2*(5280*M^14 - 
                23320*M^12*\[CapitalDelta]^2 + 39920*M^10*\[CapitalDelta]^4 - 
                27946*M^8*\[CapitalDelta]^6 - 4291*M^6*\[CapitalDelta]^8 + 
                19244*M^4*\[CapitalDelta]^10 - 11596*M^2*\[CapitalDelta]^12 + 
                2304*\[CapitalDelta]^14))/(17496*F^4*\[CapitalDelta]^5*
               (M^2 - \[CapitalDelta]^2)^4)))/mNucl)*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (-c3 - 16*e14*M^2)/F^2 + ((52*c1 - c2 - 32*c3)*M^2)/
       (192*F^4*Pi^2) - (77*gA^2*M)/(768*F^4*Pi) - (gA^4*M)/(16*F^4*Pi) + 
      (hA^2*M^2*(15 + (4*M^4)/\[CapitalDelta]^4 - 
         (13*M^2)/\[CapitalDelta]^2))/(18*F^2*mNucl^3) + 
      (10*hA^4*M^3)/(243*F^4*Pi*\[CapitalDelta]^2) + 
      (hA^2*(3*M^4 - 5*M^2*\[CapitalDelta]^2))/(9*F^2*mNucl^2*
        \[CapitalDelta]^3) + 
      hA*((-25*g1*LECb4*(M^3*Pi + 2*M^2*\[CapitalDelta] + 
           2*\[CapitalDelta]^3))/(972*F^4*Pi^2*\[CapitalDelta]) + 
        (gA*(13*LECb4 + 12*LECb5)*(M^3*Pi + 2*M^2*\[CapitalDelta] + 
           2*\[CapitalDelta]^3))/(108*F^4*Pi^2*\[CapitalDelta])) + 
      hA^2*(4/(9*F^2*\[CapitalDelta]) + 
        (5*g1*gA*(-10*M^5*Pi + 41*M^4*\[CapitalDelta] + 
           10*M^3*Pi*\[CapitalDelta]^2 - 16*M^2*\[CapitalDelta]^3 - 
           40*\[CapitalDelta]^5))/(1944*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2)) + 
        (gA^2*(2*M^5*Pi - 13*M^4*\[CapitalDelta] - 2*M^3*Pi*
            \[CapitalDelta]^2 + 40*\[CapitalDelta]^5))/
         (432*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
        (5*g1^2*(170*M^5*Pi - 209*M^4*\[CapitalDelta] - 
           170*M^3*Pi*\[CapitalDelta]^2 + 144*M^2*\[CapitalDelta]^3 + 
           200*\[CapitalDelta]^5))/(34992*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2)) + (96*(2*c3 - c4)*M^5*Pi - 
          96*(2*c3 - c4)*M^3*Pi*\[CapitalDelta]^2 + 216*\[CapitalDelta]^4*
           (1 - 3*c3*\[CapitalDelta]) + M^4*(-242 + 324*c3*\[CapitalDelta]) + 
          M^2*\[CapitalDelta]^2*(11 + 324*c3*\[CapitalDelta]))/
         (1296*F^4*Pi^2*(-(M^2*\[CapitalDelta]) + \[CapitalDelta]^3))) + 
      ((-47*gA^2*M^2)/(384*F^4*Pi^2) - (11*gA^4*M^2)/(64*F^4*Pi^2) + 
        (hA^4*(38*M^4 + 25*M^2*\[CapitalDelta]^2 + 80*\[CapitalDelta]^4))/
         (486*F^4*Pi^2*\[CapitalDelta]^2) + 
        hA^2*((4*M^2)/(9*F^2*\[CapitalDelta]^2) + 
          (-48*M^5*Pi - 196*M^4*\[CapitalDelta] + 48*M^3*Pi*
             \[CapitalDelta]^2 - 17*M^2*\[CapitalDelta]^3 + 
            168*\[CapitalDelta]^5)/(2592*F^4*Pi^2*(-(M^2*\[CapitalDelta]) + 
             \[CapitalDelta]^3)) - (25*g1^2*(104*M^9*Pi - 
             104*M^8*\[CapitalDelta] - 138*M^7*Pi*\[CapitalDelta]^2 + 
             253*M^6*\[CapitalDelta]^3 - 36*M^5*Pi*\[CapitalDelta]^4 - 
             291*M^4*\[CapitalDelta]^5 + 70*M^3*Pi*\[CapitalDelta]^6 + 
             206*M^2*\[CapitalDelta]^7 - 82*\[CapitalDelta]^9))/
           (69984*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
          (25*g1*gA*(8*M^9*Pi - 8*M^8*\[CapitalDelta] - 10*M^7*Pi*
              \[CapitalDelta]^2 + 13*M^6*\[CapitalDelta]^3 - 
             4*M^5*Pi*\[CapitalDelta]^4 - 27*M^4*\[CapitalDelta]^5 + 
             6*M^3*Pi*\[CapitalDelta]^6 + 38*M^2*\[CapitalDelta]^7 - 
             18*\[CapitalDelta]^9))/(3888*F^4*Pi^2*\[CapitalDelta]^3*
            (M^2 - \[CapitalDelta]^2)^2) + 
          (gA^2*(-104*M^9*Pi + 168*M^8*\[CapitalDelta] + 138*M^7*Pi*
              \[CapitalDelta]^2 - 269*M^6*\[CapitalDelta]^3 + 
             36*M^5*Pi*\[CapitalDelta]^4 + 35*M^4*\[CapitalDelta]^5 - 
             70*M^3*Pi*\[CapitalDelta]^6 + 98*M^2*\[CapitalDelta]^7 - 
             14*\[CapitalDelta]^9))/(864*F^4*Pi^2*\[CapitalDelta]^3*
            (M^2 - \[CapitalDelta]^2)^2)))/mNucl + 
      (hA*((25*g1*LECb4*\[CapitalDelta]^2)/(243*F^4*Pi^2) - 
          (gA*(13*LECb4 + 12*LECb5)*\[CapitalDelta]^2)/(27*F^4*Pi^2)) + 
        hA^2*((gA^2*(M^2/(8*Pi^2*\[CapitalDelta]) - (5*\[CapitalDelta])/
              (27*Pi^2)))/F^4 + (25*g1^2*(27*M^2 - 40*\[CapitalDelta]^2))/
           (17496*F^4*Pi^2*\[CapitalDelta]) + 
          (25*g1*gA*(-3*M^2 + 8*\[CapitalDelta]^2))/(972*F^4*Pi^2*
            \[CapitalDelta]) + (M^2*(41 - 108*c3*\[CapitalDelta]) + 
            72*\[CapitalDelta]^2*(-1 + 3*c3*\[CapitalDelta]))/
           (216*F^4*Pi^2*\[CapitalDelta])) + 
        ((hA^4*(55*M^2 - 80*\[CapitalDelta]^2))/(243*F^4*Pi^2) + 
          hA^2*((27*M^2 - 56*\[CapitalDelta]^2)/(432*F^4*Pi^2) + 
            (25*g1^2*(62*M^2 - 41*\[CapitalDelta]^2))/(17496*F^4*Pi^2) - 
            (25*g1*gA*(10*M^2 - 9*\[CapitalDelta]^2))/(972*F^4*Pi^2) + 
            (7*gA^2*(-6*M^2 + \[CapitalDelta]^2))/(216*F^4*Pi^2)))/mNucl)*
       Log[(2*\[CapitalDelta])/M] + 
      (((4*hA^4*(17 + (10*M^2)/\[CapitalDelta]^2))/(243*F^4) + 
         hA^2*((8*gA^2*(-1 + M^2/\[CapitalDelta]^2))/(27*F^4) + 
           (8*(2*c3 - c4)*(-M^2 + \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta])) + 
         ((hA^4*(76*M^4 + 30*M^2*\[CapitalDelta]^2 - 268*\[CapitalDelta]^4))/
            (243*F^4*\[CapitalDelta]^3) + (4*gA^2*hA^2*(2*M^4 - 
              5*M^2*\[CapitalDelta]^2 + 3*\[CapitalDelta]^4))/
            (27*F^4*\[CapitalDelta]^3))/mNucl)*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((4*hA^4*(17 + (10*M^2)/\[CapitalDelta]^2))/(243*F^4) + 
         hA*((-50*g1*LECb4*(M^2 + 2*\[CapitalDelta]^2))/
            (243*F^4*\[CapitalDelta]) + (2*gA*(13*LECb4 + 12*LECb5)*
             (M^2 + 2*\[CapitalDelta]^2))/(27*F^4*\[CapitalDelta])) + 
         hA^2*((-25*g1*gA*(2*M^4 - 7*M^2*\[CapitalDelta]^2 + 
              8*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^2*
             (-M^2 + \[CapitalDelta]^2)) + 
           (gA^2*(6*M^4 - 5*M^2*\[CapitalDelta]^2 + 8*\[CapitalDelta]^4))/
            (18*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
           (25*g1^2*(34*M^4 - 47*M^2*\[CapitalDelta]^2 + 40*\[CapitalDelta]^
                4))/(4374*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
           (16*(2*c3 - c4)*M^4 - 8*\[CapitalDelta]^3*(-9 + 23*c3*
                \[CapitalDelta] + 2*c4*\[CapitalDelta]) + M^2*\[CapitalDelta]*
              (-77 + 152*c3*\[CapitalDelta] + 32*c4*\[CapitalDelta]))/
            (54*F^4*(-(M^2*\[CapitalDelta]) + \[CapitalDelta]^3))) + 
         (-(hA^4*(76*M^4 + 30*M^2*\[CapitalDelta]^2 - 52*\[CapitalDelta]^4))/
            (243*F^4*\[CapitalDelta]^3) + 
           hA^2*((16*M^4 + 55*M^2*\[CapitalDelta]^2 - 56*\[CapitalDelta]^4)/
              (F^4*(108*M^2*\[CapitalDelta] - 108*\[CapitalDelta]^3)) - 
             (25*g1*gA*(-8*M^8 + 6*M^6*\[CapitalDelta]^2 + 33*M^4*
                 \[CapitalDelta]^4 - 47*M^2*\[CapitalDelta]^6 + 
                18*\[CapitalDelta]^8))/(486*F^4*\[CapitalDelta]^3*
               (M^2 - \[CapitalDelta]^2)^2) + (gA^2*(-136*M^8 + 
                230*M^6*\[CapitalDelta]^2 - 39*M^4*\[CapitalDelta]^4 - 
                71*M^2*\[CapitalDelta]^6 + 34*\[CapitalDelta]^8))/
              (108*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
             (25*g1^2*(-104*M^8 + 86*M^6*\[CapitalDelta]^2 + 201*M^4*
                 \[CapitalDelta]^4 - 247*M^2*\[CapitalDelta]^6 + 
                82*\[CapitalDelta]^8))/(8748*F^4*\[CapitalDelta]^3*
               (M^2 - \[CapitalDelta]^2)^2)))/mNucl)*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), 1/(16*F^4*M*Pi) + (5*gA^4)/(192*F^4*M*Pi) + 
      (2*hA^2*(M^2 - \[CapitalDelta]^2)^2*(-15*M^2 + 17*\[CapitalDelta]^2))/
       (9*F^2*mNucl^2*\[CapitalDelta]^7) - (hA^2*(M^2 - \[CapitalDelta]^2)^2*
        (35*M^4 - 80*M^2*\[CapitalDelta]^2 + 49*\[CapitalDelta]^4))/
       (9*F^2*mNucl^3*\[CapitalDelta]^8) - 
      (hA^4*(184*M^5 - 280*M^3*\[CapitalDelta]^2 + 75*M*\[CapitalDelta]^4))/
       (486*F^4*Pi*\[CapitalDelta]^6) + 
      (16*(e16 - ((25*g1^2 - 50*g1*gA + 81*gA^2)*hA^2*(2*mNucl + 
            \[CapitalDelta]))/(186624*F^2*mNucl*Pi^2*\[CapitalDelta])))/F^2 + 
      hA*((5*g1*LECb4*M^2*(120*M^11*Pi - 120*M^10*\[CapitalDelta] - 
           600*M^9*Pi*\[CapitalDelta]^2 + 620*M^8*\[CapitalDelta]^3 + 
           1200*M^7*Pi*\[CapitalDelta]^4 - 1193*M^6*\[CapitalDelta]^5 - 
           1200*M^5*Pi*\[CapitalDelta]^6 + 1044*M^4*\[CapitalDelta]^7 + 
           600*M^3*Pi*\[CapitalDelta]^8 - 524*M^2*\[CapitalDelta]^9 - 
           120*M*Pi*\[CapitalDelta]^10 + 128*\[CapitalDelta]^11))/
         (11664*F^4*Pi^2*\[CapitalDelta]^5*(M^2 - \[CapitalDelta]^2)^4) - 
        (gA*(13*LECb4 + 12*LECb5)*M^2*(120*M^11*Pi - 
           120*M^10*\[CapitalDelta] - 600*M^9*Pi*\[CapitalDelta]^2 + 
           620*M^8*\[CapitalDelta]^3 + 1200*M^7*Pi*\[CapitalDelta]^4 - 
           1193*M^6*\[CapitalDelta]^5 - 1200*M^5*Pi*\[CapitalDelta]^6 + 
           1044*M^4*\[CapitalDelta]^7 + 600*M^3*Pi*\[CapitalDelta]^8 - 
           524*M^2*\[CapitalDelta]^9 - 120*M*Pi*\[CapitalDelta]^10 + 
           128*\[CapitalDelta]^11))/(6480*F^4*Pi^2*\[CapitalDelta]^5*
          (M^2 - \[CapitalDelta]^2)^4)) + 
      hA^2*((8*(-M^2 + \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^5) + 
        ((2*c3 - c4)*M*(8*M^4 - 20*M^2*\[CapitalDelta]^2 + 
           15*\[CapitalDelta]^4))/(54*F^4*Pi*\[CapitalDelta]^5) - 
        (5*g1^2*(12720*M^15*Pi - 12720*M^14*\[CapitalDelta] - 
           72000*M^13*Pi*\[CapitalDelta]^2 + 74120*M^12*\[CapitalDelta]^3 + 
           169200*M^11*Pi*\[CapitalDelta]^4 - 179938*M^10*\[CapitalDelta]^5 - 
           211200*M^9*Pi*\[CapitalDelta]^6 + 232595*M^8*\[CapitalDelta]^7 + 
           147600*M^7*Pi*\[CapitalDelta]^8 - 165722*M^6*\[CapitalDelta]^9 - 
           54720*M^5*Pi*\[CapitalDelta]^10 + 61966*M^4*\[CapitalDelta]^11 + 
           8400*M^3*Pi*\[CapitalDelta]^12 - 8996*M^2*\[CapitalDelta]^13 - 
           360*\[CapitalDelta]^15))/(419904*F^4*Pi^2*\[CapitalDelta]^6*
          (-M^2 + \[CapitalDelta]^2)^5) + 
        (5*g1*gA*(1200*M^15*Pi - 1200*M^14*\[CapitalDelta] - 
           6720*M^13*Pi*\[CapitalDelta]^2 + 6920*M^12*\[CapitalDelta]^3 + 
           15600*M^11*Pi*\[CapitalDelta]^4 - 16770*M^10*\[CapitalDelta]^5 - 
           19200*M^9*Pi*\[CapitalDelta]^6 + 21867*M^8*\[CapitalDelta]^7 + 
           13200*M^7*Pi*\[CapitalDelta]^8 - 15626*M^6*\[CapitalDelta]^9 - 
           4800*M^5*Pi*\[CapitalDelta]^10 + 5726*M^4*\[CapitalDelta]^11 + 
           720*M^3*Pi*\[CapitalDelta]^12 - 772*M^2*\[CapitalDelta]^13 - 
           40*\[CapitalDelta]^15))/(23328*F^4*Pi^2*\[CapitalDelta]^6*
          (-M^2 + \[CapitalDelta]^2)^5) + 
        (gA^2*(-8880*M^15*Pi + 12720*M^14*\[CapitalDelta] + 
           43200*M^13*Pi*\[CapitalDelta]^2 - 74120*M^12*\[CapitalDelta]^3 - 
           75600*M^11*Pi*\[CapitalDelta]^4 + 179938*M^10*\[CapitalDelta]^5 + 
           40800*M^9*Pi*\[CapitalDelta]^6 - 232595*M^8*\[CapitalDelta]^7 + 
           39600*M^7*Pi*\[CapitalDelta]^8 + 165722*M^6*\[CapitalDelta]^9 - 
           69120*M^5*Pi*\[CapitalDelta]^10 - 61966*M^4*\[CapitalDelta]^11 + 
           37200*M^3*Pi*\[CapitalDelta]^12 + 8996*M^2*\[CapitalDelta]^13 - 
           7200*M*Pi*\[CapitalDelta]^14 + 360*\[CapitalDelta]^15))/
         (25920*F^4*Pi^2*\[CapitalDelta]^6*(-M^2 + \[CapitalDelta]^2)^5)) + 
      (17/(24*F^4*Pi^2) + (5*gA^2)/(12*F^4*Pi^2) + 
        (173*gA^4)/(280*F^4*Pi^2) + 
        (hA^4*(-825*M^6 + 432*M^5*Pi*\[CapitalDelta] + 
           2191*M^4*\[CapitalDelta]^2 - 540*M^3*Pi*\[CapitalDelta]^3 - 
           1546*M^2*\[CapitalDelta]^4 + 144*\[CapitalDelta]^6))/
         (729*F^4*Pi^2*\[CapitalDelta]^6) + 
        hA^2*((-20*(M^2 - \[CapitalDelta]^2)^2)/(9*F^2*\[CapitalDelta]^6) - 
          (120*M^5*Pi - 120*M^4*\[CapitalDelta] - 324*M^3*Pi*
             \[CapitalDelta]^2 + 344*M^2*\[CapitalDelta]^3 + 
            261*M*Pi*\[CapitalDelta]^4 + 144*\[CapitalDelta]^5)/
           (648*F^4*Pi^2*\[CapitalDelta]^5) + 
          (gA^2*(520800*M^19*Pi - 655200*M^18*\[CapitalDelta] - 
             3751440*M^17*Pi*\[CapitalDelta]^2 + 5218080*M^16*
              \[CapitalDelta]^3 + 11597040*M^15*Pi*\[CapitalDelta]^4 - 
             18412940*M^14*\[CapitalDelta]^5 - 19866000*M^13*Pi*
              \[CapitalDelta]^6 + 37496520*M^12*\[CapitalDelta]^7 + 
             20118000*M^11*Pi*\[CapitalDelta]^8 - 47949964*M^10*
              \[CapitalDelta]^9 - 11516400*M^9*Pi*\[CapitalDelta]^10 + 
             38988511*M^8*\[CapitalDelta]^11 + 2642640*M^7*Pi*
              \[CapitalDelta]^12 - 19472214*M^6*\[CapitalDelta]^13 + 
             734160*M^5*Pi*\[CapitalDelta]^14 + 5240086*M^4*\[CapitalDelta]^
               15 - 579600*M^3*Pi*\[CapitalDelta]^16 - 437444*M^2*
              \[CapitalDelta]^17 + 100800*M*Pi*\[CapitalDelta]^18 - 
             57960*\[CapitalDelta]^19))/(362880*F^4*Pi^2*\[CapitalDelta]^7*
            (M^2 - \[CapitalDelta]^2)^6) - 
          (5*g1*gA*(50400*M^19*Pi - 50400*M^18*\[CapitalDelta] - 
             364560*M^17*Pi*\[CapitalDelta]^2 + 372960*M^16*\[CapitalDelta]^
               3 + 1140720*M^15*Pi*\[CapitalDelta]^4 - 1190140*M^14*
              \[CapitalDelta]^5 - 2010960*M^13*Pi*\[CapitalDelta]^6 + 
             2139808*M^12*\[CapitalDelta]^7 + 2175600*M^11*Pi*
              \[CapitalDelta]^8 - 2379156*M^10*\[CapitalDelta]^9 - 
             1470000*M^9*Pi*\[CapitalDelta]^10 + 1690039*M^8*
              \[CapitalDelta]^11 + 599760*M^7*Pi*\[CapitalDelta]^12 - 
             824246*M^6*\[CapitalDelta]^13 - 132720*M^5*Pi*\[CapitalDelta]^
               14 + 325254*M^4*\[CapitalDelta]^15 + 11760*M^3*Pi*
              \[CapitalDelta]^16 - 109284*M^2*\[CapitalDelta]^17 + 
             20440*\[CapitalDelta]^19))/(326592*F^4*Pi^2*\[CapitalDelta]^7*
            (M^2 - \[CapitalDelta]^2)^6) + 
          (5*g1^2*(520800*M^19*Pi - 520800*M^18*\[CapitalDelta] - 
             3805200*M^17*Pi*\[CapitalDelta]^2 + 3892000*M^16*
              \[CapitalDelta]^3 + 12054000*M^15*Pi*\[CapitalDelta]^4 - 
             12571020*M^14*\[CapitalDelta]^5 - 21579600*M^13*Pi*
              \[CapitalDelta]^6 + 22927560*M^12*\[CapitalDelta]^7 + 
             23814000*M^11*Pi*\[CapitalDelta]^8 - 25890444*M^10*
              \[CapitalDelta]^9 - 16522800*M^9*Pi*\[CapitalDelta]^10 + 
             18649311*M^8*\[CapitalDelta]^11 + 6997200*M^7*Pi*
              \[CapitalDelta]^12 - 8827734*M^6*\[CapitalDelta]^13 - 
             1638000*M^5*Pi*\[CapitalDelta]^14 + 2892566*M^4*
              \[CapitalDelta]^15 + 159600*M^3*Pi*\[CapitalDelta]^16 - 
             697284*M^2*\[CapitalDelta]^17 + 103320*\[CapitalDelta]^19))/
           (5878656*F^4*Pi^2*\[CapitalDelta]^7*(M^2 - \[CapitalDelta]^2)^6)))/
       mNucl + ((hA^2*(4/(9*F^4*Pi^2) - (125*g1^2)/(729*F^4*Pi^2) + 
           (50*g1*gA)/(81*F^4*Pi^2) + gA^2/(3*F^4*Pi^2)) - 
         (32*hA^4)/(81*F^4*Pi^2))*Log[(2*\[CapitalDelta])/M])/mNucl + 
      (((-8*hA^4*(-46*M^2 + \[CapitalDelta]^2)*(-M^2 + \[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^6) + 
         hA^2*((-16*gA^2*(M^2 - \[CapitalDelta]^2)^2)/
            (27*F^4*\[CapitalDelta]^6) + (16*(2*c3 - c4)*
             (M^2 - \[CapitalDelta]^2)^2)/(27*F^4*\[CapitalDelta]^5)) + 
         ((8*gA^2*hA^2*(M^2 - \[CapitalDelta]^2)^2*(-5*M^2 + 
              8*\[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]^7) - 
           (4*hA^4*(-M^2 + \[CapitalDelta]^2)*(-275*M^4 + 
              416*M^2*\[CapitalDelta]^2 + 84*\[CapitalDelta]^4))/
            (243*F^4*\[CapitalDelta]^7))/mNucl)*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-8*hA^4*(-46*M^2 + \[CapitalDelta]^2)*
           (-M^2 + \[CapitalDelta]^2))/(243*F^4*\[CapitalDelta]^6) + 
         hA*((25*g1*LECb4*M^4*(8*M^8 - 36*M^6*\[CapitalDelta]^2 + 
              63*M^4*\[CapitalDelta]^4 - 50*M^2*\[CapitalDelta]^6 + 
              12*\[CapitalDelta]^8))/(486*F^4*\[CapitalDelta]^5*
             (M^2 - \[CapitalDelta]^2)^4) - (gA*(13*LECb4 + 12*LECb5)*M^4*
             (8*M^8 - 36*M^6*\[CapitalDelta]^2 + 63*M^4*\[CapitalDelta]^4 - 
              50*M^2*\[CapitalDelta]^6 + 12*\[CapitalDelta]^8))/
            (54*F^4*\[CapitalDelta]^5*(M^2 - \[CapitalDelta]^2)^4)) + 
         hA^2*((16*(2*c3 - c4)*(M^2 - \[CapitalDelta]^2)^2)/
            (27*F^4*\[CapitalDelta]^5) + (25*g1*gA*M^2*(80*M^12 - 
              408*M^10*\[CapitalDelta]^2 + 846*M^8*\[CapitalDelta]^4 - 
              913*M^6*\[CapitalDelta]^6 + 552*M^4*\[CapitalDelta]^8 - 
              174*M^2*\[CapitalDelta]^10 + 24*\[CapitalDelta]^12))/
            (972*F^4*\[CapitalDelta]^6*(-M^2 + \[CapitalDelta]^2)^5) - 
           (25*g1^2*M^2*(848*M^12 - 4376*M^10*\[CapitalDelta]^2 + 
              9198*M^8*\[CapitalDelta]^4 - 10025*M^6*\[CapitalDelta]^6 + 
              5960*M^4*\[CapitalDelta]^8 - 1758*M^2*\[CapitalDelta]^10 + 
              216*\[CapitalDelta]^12))/(17496*F^4*\[CapitalDelta]^6*
             (-M^2 + \[CapitalDelta]^2)^5) - 
           (gA^2*(720*M^14 - 3480*M^12*\[CapitalDelta]^2 + 
              6510*M^10*\[CapitalDelta]^4 - 5545*M^8*\[CapitalDelta]^6 + 
              1480*M^6*\[CapitalDelta]^8 + 930*M^4*\[CapitalDelta]^10 - 
              680*M^2*\[CapitalDelta]^12 + 128*\[CapitalDelta]^14))/
            (216*F^4*\[CapitalDelta]^6*(-M^2 + \[CapitalDelta]^2)^5)) + 
         ((4*hA^4*(-M^2 + \[CapitalDelta]^2)*(-275*M^4 + 
              128*M^2*\[CapitalDelta]^2 + 12*\[CapitalDelta]^4))/
            (243*F^4*\[CapitalDelta]^7) + 
           hA^2*((-8*(5*M^4 - 11*M^2*\[CapitalDelta]^2 + 6*\[CapitalDelta]^
                  4))/(27*F^4*\[CapitalDelta]^5) - (25*g1*gA*(480*M^18 - 
                3232*M^16*\[CapitalDelta]^2 + 9308*M^14*\[CapitalDelta]^4 - 
                14872*M^12*\[CapitalDelta]^6 + 14132*M^10*\[CapitalDelta]^8 - 
                7527*M^8*\[CapitalDelta]^10 + 988*M^6*\[CapitalDelta]^12 + 
                1422*M^4*\[CapitalDelta]^14 - 936*M^2*\[CapitalDelta]^16 + 
                192*\[CapitalDelta]^18))/(1944*F^4*\[CapitalDelta]^7*
               (M^2 - \[CapitalDelta]^2)^6) + (gA^2*(5600*M^18 - 
                39392*M^16*\[CapitalDelta]^2 + 120556*M^14*\[CapitalDelta]^
                  4 - 210336*M^12*\[CapitalDelta]^6 + 230012*M^10*
                 \[CapitalDelta]^8 - 162303*M^8*\[CapitalDelta]^10 + 
                71116*M^6*\[CapitalDelta]^12 - 16642*M^4*\[CapitalDelta]^14 + 
                536*M^2*\[CapitalDelta]^16 + 448*\[CapitalDelta]^18))/
              (432*F^4*\[CapitalDelta]^7*(M^2 - \[CapitalDelta]^2)^6) + 
             (25*g1^2*(4960*M^18 - 33760*M^16*\[CapitalDelta]^2 + 
                98540*M^14*\[CapitalDelta]^4 - 160160*M^12*\[CapitalDelta]^
                  6 + 156540*M^10*\[CapitalDelta]^8 - 90623*M^8*
                 \[CapitalDelta]^10 + 24524*M^6*\[CapitalDelta]^12 + 
                2814*M^4*\[CapitalDelta]^14 - 4200*M^2*\[CapitalDelta]^16 + 
                960*\[CapitalDelta]^18))/(34992*F^4*\[CapitalDelta]^7*
               (M^2 - \[CapitalDelta]^2)^6)))/mNucl)*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), gA^4/(64*F^4*M*Pi) + 
      (hA^4*(28*M^3 - 15*M*\[CapitalDelta]^2))/(243*F^4*Pi*
        \[CapitalDelta]^4) + (hA^2*(18*M^4 - 29*M^2*\[CapitalDelta]^2 + 
         11*\[CapitalDelta]^4))/(9*F^2*mNucl^2*\[CapitalDelta]^5) + 
      (hA^2*(40*M^6 - 114*M^4*\[CapitalDelta]^2 + 109*M^2*\[CapitalDelta]^4 - 
         35*\[CapitalDelta]^6))/(18*F^2*mNucl^3*\[CapitalDelta]^6) - 
      (8*(e15 + ((25*g1^2 - 50*g1*gA + 81*gA^2)*hA^2*(2*mNucl + 
            \[CapitalDelta]))/(186624*F^2*mNucl*Pi^2*\[CapitalDelta])))/F^2 + 
      hA*((-25*g1*LECb4*M^2*(2*M^5*Pi - 2*M^4*\[CapitalDelta] - 
           4*M^3*Pi*\[CapitalDelta]^2 + 3*M^2*\[CapitalDelta]^3 + 
           2*M*Pi*\[CapitalDelta]^4 - 2*\[CapitalDelta]^5))/
         (1944*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
        (gA*(13*LECb4 + 12*LECb5)*M^2*(2*M^5*Pi - 2*M^4*\[CapitalDelta] - 
           4*M^3*Pi*\[CapitalDelta]^2 + 3*M^2*\[CapitalDelta]^3 + 
           2*M*Pi*\[CapitalDelta]^4 - 2*\[CapitalDelta]^5))/
         (216*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)) + 
      hA^2*(4/(9*F^2*\[CapitalDelta]^3) + 
        ((-2*c3 + c4)*M*(2*M^2 - 3*\[CapitalDelta]^2))/
         (27*F^4*Pi*\[CapitalDelta]^3) + 
        (25*g1*gA*(-72*M^9*Pi + 72*M^8*\[CapitalDelta] + 
           216*M^7*Pi*\[CapitalDelta]^2 - 260*M^6*\[CapitalDelta]^3 - 
           216*M^5*Pi*\[CapitalDelta]^4 + 273*M^4*\[CapitalDelta]^5 + 
           72*M^3*Pi*\[CapitalDelta]^6 - 90*M^2*\[CapitalDelta]^7 - 
           4*\[CapitalDelta]^9))/(23328*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (25*g1^2*(280*M^9*Pi - 280*M^8*\[CapitalDelta] - 
           840*M^7*Pi*\[CapitalDelta]^2 + 940*M^6*\[CapitalDelta]^3 + 
           840*M^5*Pi*\[CapitalDelta]^4 - 979*M^4*\[CapitalDelta]^5 - 
           280*M^3*Pi*\[CapitalDelta]^6 + 334*M^2*\[CapitalDelta]^7 + 
           12*\[CapitalDelta]^9))/(139968*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (gA^2*(152*M^9*Pi - 280*M^8*\[CapitalDelta] - 264*M^7*Pi*
            \[CapitalDelta]^2 + 940*M^6*\[CapitalDelta]^3 - 
           120*M^5*Pi*\[CapitalDelta]^4 - 979*M^4*\[CapitalDelta]^5 + 
           424*M^3*Pi*\[CapitalDelta]^6 + 334*M^2*\[CapitalDelta]^7 - 
           192*M*Pi*\[CapitalDelta]^8 + 12*\[CapitalDelta]^9))/
         (1728*F^4*Pi^2*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3)) + 
      (3/(32*F^4*Pi^2) + gA^2/(48*F^4*Pi^2) + (67*gA^4)/(240*F^4*Pi^2) + 
        (hA^4*(111*M^4 - 24*M^3*Pi*\[CapitalDelta] - 
           154*M^2*\[CapitalDelta]^2 + 22*\[CapitalDelta]^4))/
         (243*F^4*Pi^2*\[CapitalDelta]^4) + 
        hA^2*((-2*(-2*M^2 + \[CapitalDelta]^2))/(3*F^2*\[CapitalDelta]^4) - 
          (-2*M^3*Pi + 2*M^2*\[CapitalDelta] + 3*M*Pi*\[CapitalDelta]^2 + 
            2*\[CapitalDelta]^3)/(108*F^4*Pi^2*\[CapitalDelta]^3) + 
          (gA^2*(-10560*M^13*Pi + 14400*M^12*\[CapitalDelta] + 
             45560*M^11*Pi*\[CapitalDelta]^2 - 72920*M^10*\[CapitalDelta]^3 - 
             76160*M^9*Pi*\[CapitalDelta]^4 + 143284*M^8*\[CapitalDelta]^5 + 
             60240*M^7*Pi*\[CapitalDelta]^6 - 133387*M^6*\[CapitalDelta]^7 - 
             20960*M^5*Pi*\[CapitalDelta]^8 + 57727*M^4*\[CapitalDelta]^9 + 
             1400*M^3*Pi*\[CapitalDelta]^10 - 7034*M^2*\[CapitalDelta]^11 + 
             480*M*Pi*\[CapitalDelta]^12 - 1260*\[CapitalDelta]^13))/
           (17280*F^4*Pi^2*\[CapitalDelta]^5*(M^2 - \[CapitalDelta]^2)^4) - 
          (5*g1*gA*(-2880*M^13*Pi + 2880*M^12*\[CapitalDelta] + 
             11880*M^11*Pi*\[CapitalDelta]^2 - 12360*M^10*\[CapitalDelta]^3 - 
             18720*M^9*Pi*\[CapitalDelta]^4 + 20108*M^8*\[CapitalDelta]^5 + 
             13680*M^7*Pi*\[CapitalDelta]^6 - 15209*M^6*\[CapitalDelta]^7 - 
             4320*M^5*Pi*\[CapitalDelta]^8 + 7509*M^4*\[CapitalDelta]^9 + 
             360*M^3*Pi*\[CapitalDelta]^10 - 3998*M^2*\[CapitalDelta]^11 + 
             1340*\[CapitalDelta]^13))/(46656*F^4*Pi^2*\[CapitalDelta]^5*
            (M^2 - \[CapitalDelta]^2)^4) + 
          (5*g1^2*(-10560*M^13*Pi + 10560*M^12*\[CapitalDelta] + 
             43960*M^11*Pi*\[CapitalDelta]^2 - 45720*M^10*\[CapitalDelta]^3 - 
             70240*M^9*Pi*\[CapitalDelta]^4 + 75924*M^8*\[CapitalDelta]^5 + 
             52560*M^7*Pi*\[CapitalDelta]^6 - 59387*M^6*\[CapitalDelta]^7 - 
             17440*M^5*Pi*\[CapitalDelta]^8 + 25727*M^4*\[CapitalDelta]^9 + 
             1720*M^3*Pi*\[CapitalDelta]^10 - 8554*M^2*\[CapitalDelta]^11 + 
             2260*\[CapitalDelta]^13))/(279936*F^4*Pi^2*\[CapitalDelta]^5*
            (M^2 - \[CapitalDelta]^2)^4)))/mNucl + 
      ((hA^2*(1/(27*F^4*Pi^2) - (1375*g1^2)/(17496*F^4*Pi^2) + 
           (275*g1*gA)/(972*F^4*Pi^2) + (11*gA^2)/(72*F^4*Pi^2)) - 
         (44*hA^4)/(243*F^4*Pi^2))*Log[(2*\[CapitalDelta])/M])/mNucl + 
      (((-4*hA^4*(-28*M^2 + \[CapitalDelta]^2))/(243*F^4*\[CapitalDelta]^4) + 
         hA^2*((8*gA^2*(M^2 - \[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]^
              4) + (8*(2*c3 - c4)*(-M^2 + \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^3)) + 
         ((8*gA^2*hA^2*(M^2 - \[CapitalDelta]^2)^2)/
            (9*F^4*\[CapitalDelta]^5) + (4*hA^4*(111*M^4 - 
              104*M^2*\[CapitalDelta]^2 - 34*\[CapitalDelta]^4))/
            (243*F^4*\[CapitalDelta]^5))/mNucl)*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-4*hA^4*(-28*M^2 + \[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^4) + 
         hA*((gA*(13*LECb4 + 12*LECb5)*M^4*(2*M^2 - 3*\[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (25*g1*LECb4*(-2*M^6 + 3*M^4*\[CapitalDelta]^2))/
            (243*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)) + 
         hA^2*((8*(2*c3 - c4)*(-M^2 + \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^3) + (25*g1^2*(280*M^8 - 
              700*M^6*\[CapitalDelta]^2 + 555*M^4*\[CapitalDelta]^4 - 
              108*M^2*\[CapitalDelta]^6))/(17496*F^4*\[CapitalDelta]^4*
             (-M^2 + \[CapitalDelta]^2)^3) + 
           (25*g1*gA*(-8*M^8 + 20*M^6*\[CapitalDelta]^2 - 
              17*M^4*\[CapitalDelta]^4 + 4*M^2*\[CapitalDelta]^6))/
            (324*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (gA^2*(216*M^8 - 444*M^6*\[CapitalDelta]^2 + 
              171*M^4*\[CapitalDelta]^4 + 148*M^2*\[CapitalDelta]^6 - 
              64*\[CapitalDelta]^8))/(216*F^4*\[CapitalDelta]^4*
             (-M^2 + \[CapitalDelta]^2)^3)) + 
         ((4*hA^4*(-111*M^4 + 56*M^2*\[CapitalDelta]^2 + 10*\[CapitalDelta]^
                4))/(243*F^4*\[CapitalDelta]^5) + 
           hA^2*((4*(M^2 - \[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]^3) - 
             (25*g1*gA*(-192*M^12 + 696*M^10*\[CapitalDelta]^2 - 
                924*M^8*\[CapitalDelta]^4 + 447*M^6*\[CapitalDelta]^6 + 
                175*M^4*\[CapitalDelta]^8 - 272*M^2*\[CapitalDelta]^10 + 
                88*\[CapitalDelta]^12))/(1944*F^4*\[CapitalDelta]^5*
               (M^2 - \[CapitalDelta]^2)^4) + (gA^2*(-2496*M^12 + 
                10360*M^10*\[CapitalDelta]^2 - 17228*M^8*\[CapitalDelta]^4 + 
                14503*M^6*\[CapitalDelta]^6 - 6009*M^4*\[CapitalDelta]^8 + 
                912*M^2*\[CapitalDelta]^10 + 120*\[CapitalDelta]^12))/
              (432*F^4*\[CapitalDelta]^5*(M^2 - \[CapitalDelta]^2)^4) + 
             (25*g1^2*(-2112*M^12 + 7736*M^10*\[CapitalDelta]^2 - 
                10444*M^8*\[CapitalDelta]^4 + 5783*M^6*\[CapitalDelta]^6 - 
                25*M^4*\[CapitalDelta]^8 - 1216*M^2*\[CapitalDelta]^10 + 
                440*\[CapitalDelta]^12))/(34992*F^4*\[CapitalDelta]^5*
               (M^2 - \[CapitalDelta]^2)^4)))/mNucl)*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (4*e14)/F^2 + (-76*c1 + 21*(c2 + 8*c3))/(1920*F^4*Pi^2) + 
      (193*gA^2)/(15360*F^4*M*Pi) + (hA^2*(-7 - (12*M^4)/\[CapitalDelta]^4 + 
         (19*M^2)/\[CapitalDelta]^2))/(72*F^2*mNucl^3) + 
      (hA^2*(-1040*M^4 + 1543*M^2*\[CapitalDelta]^2 - 482*\[CapitalDelta]^4))/
       (25920*F^4*Pi^2*\[CapitalDelta]*(M^2 - \[CapitalDelta]^2)^2) + 
      (-c2/(8*F^2) + (hA^2*(-2*M^2 + \[CapitalDelta]^2))/
         (12*F^2*\[CapitalDelta]^3))/mNucl^2 + 
      ((29*gA^2)/(480*F^4*Pi^2) + gA^4/(64*F^4*Pi^2) + 
        (hA^4*(-19*M^2 + 8*\[CapitalDelta]^2))/(972*F^4*Pi^2*
          \[CapitalDelta]^2) + hA^2*(-1/(9*F^2*\[CapitalDelta]^2) + 
          (-454*M^4 - 577*M^2*\[CapitalDelta]^2 + 1136*\[CapitalDelta]^4)/
           (51840*F^4*Pi^2*(M^2 - \[CapitalDelta]^2)^2) + 
          (gA^2*(52*M^7*Pi - 84*M^6*\[CapitalDelta] - 104*M^5*Pi*
              \[CapitalDelta]^2 + 144*M^4*\[CapitalDelta]^3 + 
             52*M^3*Pi*\[CapitalDelta]^4 - 57*M^2*\[CapitalDelta]^5 - 
             12*\[CapitalDelta]^7))/(1728*F^4*Pi^2*\[CapitalDelta]^3*
            (M^2 - \[CapitalDelta]^2)^2) - 
          (25*g1*gA*(4*M^7*Pi - 4*M^6*\[CapitalDelta] - 
             8*M^5*Pi*\[CapitalDelta]^2 + 8*M^4*\[CapitalDelta]^3 + 
             4*M^3*Pi*\[CapitalDelta]^4 - 9*M^2*\[CapitalDelta]^5 + 
             4*\[CapitalDelta]^7))/(7776*F^4*Pi^2*\[CapitalDelta]^3*
            (M^2 - \[CapitalDelta]^2)^2) + 
          (25*g1^2*(52*M^7*Pi - 52*M^6*\[CapitalDelta] - 104*M^5*Pi*
              \[CapitalDelta]^2 + 112*M^4*\[CapitalDelta]^3 + 
             52*M^3*Pi*\[CapitalDelta]^4 - 89*M^2*\[CapitalDelta]^5 + 
             20*\[CapitalDelta]^7))/(139968*F^4*Pi^2*\[CapitalDelta]^3*
            (M^2 - \[CapitalDelta]^2)^2)))/mNucl + 
      ((hA^2*(-5/(72*F^4*Pi^2) - (125*g1^2)/(17496*F^4*Pi^2) + 
            (25*g1*gA)/(972*F^4*Pi^2) + gA^2/(72*F^4*Pi^2)) - 
          (4*hA^4)/(243*F^4*Pi^2))/mNucl - (5*hA^2)/(108*F^4*Pi^2*
          \[CapitalDelta]))*Log[(2*\[CapitalDelta])/M] + 
      (((2*gA^2*hA^2*(-M^2 + \[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]^3) - 
         (hA^4*(19*M^2 + 8*\[CapitalDelta]^2))/(243*F^4*\[CapitalDelta]^3))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*mNucl*Pi^2) - (((hA^2*(-193*M^2 + 200*\[CapitalDelta]^2))/
          (1080*F^4*(M^2 - \[CapitalDelta]^2)^2) + 
         ((hA^4*(19*M^2 + 8*\[CapitalDelta]^2))/(243*F^4*\[CapitalDelta]^3) + 
           hA^2*((-113*M^2*\[CapitalDelta] + 120*\[CapitalDelta]^3)/
              (432*F^4*(M^2 - \[CapitalDelta]^2)^2) - 
             (25*g1*gA*(4*M^6 - 6*M^4*\[CapitalDelta]^2 - 3*M^2*
                 \[CapitalDelta]^4 + 4*\[CapitalDelta]^6))/
              (972*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
             (gA^2*(68*M^6 - 126*M^4*\[CapitalDelta]^2 + 45*M^2*
                 \[CapitalDelta]^4 + 4*\[CapitalDelta]^6))/
              (216*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
             (25*g1^2*(52*M^6 - 78*M^4*\[CapitalDelta]^2 - 3*M^2*
                 \[CapitalDelta]^4 + 20*\[CapitalDelta]^6))/
              (17496*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)))/
          mNucl)*(\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (1/2 + 4*(d1pd2 + 2*d5)*M^2)/F^2 + 
      (gA^4*M^2)/(48*F^4*Pi^2) + (c1*M^3)/(F^4*Pi) + 
      ((c3 - c4)*gA^2*M^3)/(4*F^4*Pi) + 
      (hA^4*(24*M^5*Pi - 5*M^4*\[CapitalDelta] + 4*M^2*\[CapitalDelta]^3))/
       (243*F^4*Pi^2*\[CapitalDelta]^3) + 
      (hA^2*(3*M^6 - 11*M^4*\[CapitalDelta]^2 + 16*M^2*\[CapitalDelta]^4))/
       (9*F^2*mNucl^2*\[CapitalDelta]^4) + 
      (2*hA^2*M^2*(M^6 - 5*M^4*\[CapitalDelta]^2 + 10*M^2*\[CapitalDelta]^4 - 
         12*\[CapitalDelta]^6))/(9*F^2*mNucl^3*\[CapitalDelta]^5) + 
      hA^2*((4*M^2)/(9*F^2*\[CapitalDelta]^2) - 
        (25*g1^2*M^2*(26*M^7*Pi - 26*M^6*\[CapitalDelta] - 
           52*M^5*Pi*\[CapitalDelta]^2 + 71*M^4*\[CapitalDelta]^3 + 
           26*M^3*Pi*\[CapitalDelta]^4 - 37*M^2*\[CapitalDelta]^5 - 
           5*\[CapitalDelta]^7))/(17496*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) + 
        (gA^2*M^2*(46*M^7*Pi - 30*M^6*\[CapitalDelta] - 
           128*M^5*Pi*\[CapitalDelta]^2 + 45*M^4*\[CapitalDelta]^3 + 
           118*M^3*Pi*\[CapitalDelta]^4 - 21*M^2*\[CapitalDelta]^5 - 
           36*M*Pi*\[CapitalDelta]^6 - 3*\[CapitalDelta]^7))/
         (216*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
        (25*g1*gA*M^2*(2*M^7*Pi - 2*M^6*\[CapitalDelta] - 
           4*M^5*Pi*\[CapitalDelta]^2 + 7*M^4*\[CapitalDelta]^3 + 
           2*M^3*Pi*\[CapitalDelta]^4 - 3*M^2*\[CapitalDelta]^5 - 
           \[CapitalDelta]^7))/(972*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) - 
        (2*M^2*(2*c3*M^3*Pi + c4*(-2*M^3*Pi + M^2*\[CapitalDelta] + 
             \[CapitalDelta]^3)))/(27*F^4*Pi^2*\[CapitalDelta]^2)) + 
      hA*((-25*g1*M^2*(-3*LECb5*\[CapitalDelta]^3*
            (M^2 - 2*\[CapitalDelta]^2) + LECb4*(-(M^5*Pi) + 
             M^4*\[CapitalDelta] + M^3*Pi*\[CapitalDelta]^2 - 
             6*M^2*\[CapitalDelta]^3 + 8*\[CapitalDelta]^5)))/
         (972*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
        (gA*M^2*(2*LECb5*(7*M^5*Pi - 7*M^4*\[CapitalDelta] - 
             7*M^3*Pi*\[CapitalDelta]^2 + 3*M^2*\[CapitalDelta]^3 + 
             22*\[CapitalDelta]^5) + LECb4*(11*M^5*Pi - 
             11*M^4*\[CapitalDelta] - 11*M^3*Pi*\[CapitalDelta]^2 - 
             6*M^2*\[CapitalDelta]^3 + 56*\[CapitalDelta]^5)))/
         (108*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2))) + 
      (-M^3/(16*F^4*Pi) - (3*gA^2*M^3)/(32*F^4*Pi) - 
        (11*gA^4*M^3)/(128*F^4*Pi) - 
        (4*hA^4*(2*M^7*Pi - 9*M^6*\[CapitalDelta] + 
           4*M^5*Pi*\[CapitalDelta]^2 + 12*M^4*\[CapitalDelta]^3 - 
           12*M^2*\[CapitalDelta]^5))/(243*F^4*Pi^2*\[CapitalDelta]^4) + 
        hA^2*((4*M^2*(M^2 - 2*\[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^3) - 
          (-(M^5*Pi) + M^4*\[CapitalDelta] + M^2*\[CapitalDelta]^3)/
           (9*F^4*Pi^2*\[CapitalDelta]^2) + 
          (gA^2*M^2*(-204*M^11*Pi + 12*M^10*\[CapitalDelta] + 
             822*M^9*Pi*\[CapitalDelta]^2 + 712*M^8*\[CapitalDelta]^3 - 
             1242*M^7*Pi*\[CapitalDelta]^4 - 1491*M^6*\[CapitalDelta]^5 + 
             834*M^5*Pi*\[CapitalDelta]^6 + 108*M^4*\[CapitalDelta]^7 - 
             210*M^3*Pi*\[CapitalDelta]^8 + 1094*M^2*\[CapitalDelta]^9 - 
             516*\[CapitalDelta]^11))/(2592*F^4*Pi^2*\[CapitalDelta]^4*
            (-M^2 + \[CapitalDelta]^2)^3) - 
          (25*g1*gA*M^2*(12*M^11*Pi - 12*M^10*\[CapitalDelta] - 
             38*M^9*Pi*\[CapitalDelta]^2 + 40*M^8*\[CapitalDelta]^3 + 
             42*M^7*Pi*\[CapitalDelta]^4 - 49*M^6*\[CapitalDelta]^5 - 
             18*M^5*Pi*\[CapitalDelta]^6 + 36*M^4*\[CapitalDelta]^7 + 
             2*M^3*Pi*\[CapitalDelta]^8 - 38*M^2*\[CapitalDelta]^9 + 
             20*\[CapitalDelta]^11))/(3888*F^4*Pi^2*\[CapitalDelta]^4*
            (-M^2 + \[CapitalDelta]^2)^3) + 
          (25*g1^2*M^2*(420*M^11*Pi - 420*M^10*\[CapitalDelta] - 
             1458*M^9*Pi*\[CapitalDelta]^2 + 1528*M^8*\[CapitalDelta]^3 + 
             1854*M^7*Pi*\[CapitalDelta]^4 - 2133*M^6*\[CapitalDelta]^5 - 
             1014*M^5*Pi*\[CapitalDelta]^6 + 1620*M^4*\[CapitalDelta]^7 + 
             198*M^3*Pi*\[CapitalDelta]^8 - 1018*M^2*\[CapitalDelta]^9 + 
             396*\[CapitalDelta]^11))/(209952*F^4*Pi^2*\[CapitalDelta]^4*
            (-M^2 + \[CapitalDelta]^2)^3)))/mNucl + 
      ((-8*hA^4*M^2)/(243*F^4*Pi^2) + hA^2*((-125*g1^2*M^2)/(8748*F^4*Pi^2) + 
          (25*g1*gA*M^2)/(486*F^4*Pi^2) + (gA^2*M^2)/(36*F^4*Pi^2) + 
          (4*c4*M^2*\[CapitalDelta])/(27*F^4*Pi^2)) + 
        hA*((25*g1*(4*LECb4 + 3*LECb5)*M^2*\[CapitalDelta])/(243*F^4*Pi^2) - 
          (2*gA*(14*LECb4 + 11*LECb5)*M^2*\[CapitalDelta])/(27*F^4*Pi^2)) + 
        ((-32*hA^4*M^2*\[CapitalDelta])/(81*F^4*Pi^2) + 
          hA^2*((2*M^2*\[CapitalDelta])/(9*F^4*Pi^2) - 
            (275*g1^2*M^2*\[CapitalDelta])/(2916*F^4*Pi^2) + 
            (125*g1*gA*M^2*\[CapitalDelta])/(486*F^4*Pi^2) + 
            (43*gA^2*M^2*\[CapitalDelta])/(108*F^4*Pi^2)))/mNucl)*
       Log[(2*\[CapitalDelta])/M] + 
      (((4*hA^4*(19*M^4 + 8*M^2*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^3) + 
         hA^2*((8*gA^2*M^2*(M^2 - \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^3) - (8*(2*c3 - c4)*M^2*
             (M^2 - \[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]^2)) + 
         ((2*hA^4*M^2*(56*M^4 - 88*M^2*\[CapitalDelta]^2 - 
              157*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^4) + 
           (4*gA^2*hA^2*M^2*(2*M^4 - 9*M^2*\[CapitalDelta]^2 + 
              7*\[CapitalDelta]^4))/(27*F^4*\[CapitalDelta]^4))/mNucl)*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((4*hA^4*(29*M^4 + 16*M^2*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^3) + 
         hA^2*((-8*(2*c3 - 3*c4)*M^2*(M^2 - \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^2) + 
           (gA^2*(38*M^8 - 81*M^6*\[CapitalDelta]^2 + 45*M^4*\[CapitalDelta]^
                4 - 11*M^2*\[CapitalDelta]^6))/(27*F^4*\[CapitalDelta]^3*
             (M^2 - \[CapitalDelta]^2)^2) - 
           (50*g1*gA*(-2*M^8 + 3*M^6*\[CapitalDelta]^2 - 
              3*M^4*\[CapitalDelta]^4 + M^2*\[CapitalDelta]^6))/
            (243*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (25*g1^2*(-26*M^8 + 39*M^6*\[CapitalDelta]^2 - 
              21*M^4*\[CapitalDelta]^4 + 5*M^2*\[CapitalDelta]^6))/
            (2187*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)) + 
         hA*((50*g1*M^2*(3*LECb5*\[CapitalDelta]^2*(M^2 - 2*\[CapitalDelta]^
                  2) + LECb4*(M^4 + 4*M^2*\[CapitalDelta]^2 - 
                8*\[CapitalDelta]^4)))/(243*F^4*\[CapitalDelta]^2*
             (-M^2 + \[CapitalDelta]^2)) + 
           (2*gA*M^2*(2*LECb5*(7*M^4 - 11*M^2*\[CapitalDelta]^2 + 
                22*\[CapitalDelta]^4) + LECb4*(11*M^4 - 28*M^2*
                 \[CapitalDelta]^2 + 56*\[CapitalDelta]^4)))/
            (27*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2))) + 
         ((2*hA^4*M^2*(-88*M^4 + 8*M^2*\[CapitalDelta]^2 + 35*\[CapitalDelta]^
                4))/(243*F^4*\[CapitalDelta]^4) + 
           hA^2*((8*M^2*(-1 + M^2/\[CapitalDelta]^2))/(9*F^4) - 
             (25*g1*gA*M^2*(12*M^10 - 32*M^8*\[CapitalDelta]^2 + 
                29*M^6*\[CapitalDelta]^4 + 6*M^4*\[CapitalDelta]^6 - 
                38*M^2*\[CapitalDelta]^8 + 20*\[CapitalDelta]^10))/
              (486*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) - 
             (gA^2*M^2*(36*M^10 - 333*M^6*\[CapitalDelta]^4 + 586*M^4*
                 \[CapitalDelta]^6 - 322*M^2*\[CapitalDelta]^8 + 
                60*\[CapitalDelta]^10))/(108*F^4*\[CapitalDelta]^4*
               (-M^2 + \[CapitalDelta]^2)^3) + (25*g1^2*M^2*(140*M^10 - 
                416*M^8*\[CapitalDelta]^2 + 435*M^6*\[CapitalDelta]^4 - 
                78*M^4*\[CapitalDelta]^6 - 222*M^2*\[CapitalDelta]^8 + 
                132*\[CapitalDelta]^10))/(8748*F^4*\[CapitalDelta]^4*
               (-M^2 + \[CapitalDelta]^2)^3)))/mNucl)*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (4*d3)/F^2 - (7*gA^4)/(240*F^4*Pi^2) + 
      (5*(-c3 + c4)*gA^2*M)/(16*F^4*Pi) - (1 + 8*c1*M*Pi + 8*c2*M*Pi + 
        8*c3*M*Pi)/(16*F^4*Pi^2) + (2*hA^2*(5*M^2 - 6*\[CapitalDelta]^2)*
        (M^2 - \[CapitalDelta]^2)^2)/(9*F^2*mNucl^2*\[CapitalDelta]^6) + 
      (2*hA^2*(M^2 - \[CapitalDelta]^2)^2*(5*M^4 - 12*M^2*\[CapitalDelta]^2 + 
         8*\[CapitalDelta]^4))/(9*F^2*mNucl^3*\[CapitalDelta]^7) + 
      (hA^4*(144*M^5*Pi - 33*M^4*\[CapitalDelta] - 180*M^3*Pi*
          \[CapitalDelta]^2 + 43*M^2*\[CapitalDelta]^3 - 
         12*\[CapitalDelta]^5))/(729*F^4*Pi^2*\[CapitalDelta]^5) + 
      hA^2*((4*(M^2 - \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^4) + 
        (5*g1^2*(-2640*M^13*Pi + 2640*M^12*\[CapitalDelta] + 
           12120*M^11*Pi*\[CapitalDelta]^2 - 12560*M^10*\[CapitalDelta]^3 - 
           22080*M^9*Pi*\[CapitalDelta]^4 + 24266*M^8*\[CapitalDelta]^5 + 
           19920*M^7*Pi*\[CapitalDelta]^6 - 24153*M^6*\[CapitalDelta]^7 - 
           8880*M^5*Pi*\[CapitalDelta]^8 + 11528*M^4*\[CapitalDelta]^9 + 
           1560*M^3*Pi*\[CapitalDelta]^10 - 1556*M^2*\[CapitalDelta]^11 - 
           300*\[CapitalDelta]^13))/(209952*F^4*Pi^2*\[CapitalDelta]^5*
          (M^2 - \[CapitalDelta]^2)^4) + 
        (5*g1*gA*(240*M^13*Pi - 240*M^12*\[CapitalDelta] - 
           1080*M^11*Pi*\[CapitalDelta]^2 + 1120*M^10*\[CapitalDelta]^3 + 
           1920*M^9*Pi*\[CapitalDelta]^4 - 2182*M^8*\[CapitalDelta]^5 - 
           1680*M^7*Pi*\[CapitalDelta]^6 + 2271*M^6*\[CapitalDelta]^7 + 
           720*M^5*Pi*\[CapitalDelta]^8 - 1036*M^4*\[CapitalDelta]^9 - 
           120*M^3*Pi*\[CapitalDelta]^10 + 52*M^2*\[CapitalDelta]^11 + 
           60*\[CapitalDelta]^13))/(11664*F^4*Pi^2*\[CapitalDelta]^5*
          (M^2 - \[CapitalDelta]^2)^4) + 
        (gA^2*(1040*M^13*Pi - 720*M^12*\[CapitalDelta] - 
           5800*M^11*Pi*\[CapitalDelta]^2 + 3840*M^10*\[CapitalDelta]^3 + 
           13700*M^9*Pi*\[CapitalDelta]^4 - 7774*M^8*\[CapitalDelta]^5 - 
           17600*M^7*Pi*\[CapitalDelta]^6 + 7307*M^6*\[CapitalDelta]^7 + 
           13000*M^5*Pi*\[CapitalDelta]^8 - 3412*M^4*\[CapitalDelta]^9 - 
           5240*M^3*Pi*\[CapitalDelta]^10 + 564*M^2*\[CapitalDelta]^11 + 
           900*M*Pi*\[CapitalDelta]^12 + 60*\[CapitalDelta]^13))/
         (4320*F^4*Pi^2*\[CapitalDelta]^5*(M^2 - \[CapitalDelta]^2)^4) + 
        (2*(c3*(-6*M^5*Pi + 15*M^3*Pi*\[CapitalDelta]^2) + 
           c4*(6*M^5*Pi - 3*M^4*\[CapitalDelta] - 15*M^3*Pi*\[CapitalDelta]^
               2 + 8*M^2*\[CapitalDelta]^3 + 3*\[CapitalDelta]^5)))/
         (81*F^4*Pi^2*\[CapitalDelta]^4)) + 
      hA*((gA*(LECb4*(132*M^11*Pi - 132*M^10*\[CapitalDelta] - 
             528*M^9*Pi*\[CapitalDelta]^2 + 550*M^8*\[CapitalDelta]^3 + 
             792*M^7*Pi*\[CapitalDelta]^4 - 279*M^6*\[CapitalDelta]^5 - 
             528*M^5*Pi*\[CapitalDelta]^6 - 834*M^4*\[CapitalDelta]^7 + 
             132*M^3*Pi*\[CapitalDelta]^8 + 1484*M^2*\[CapitalDelta]^9 - 
             672*\[CapitalDelta]^11) + 4*LECb5*(42*M^11*Pi - 
             42*M^10*\[CapitalDelta] - 168*M^9*Pi*\[CapitalDelta]^2 + 
             175*M^8*\[CapitalDelta]^3 + 252*M^7*Pi*\[CapitalDelta]^4 - 
             174*M^6*\[CapitalDelta]^5 - 168*M^5*Pi*\[CapitalDelta]^6 - 
             54*M^4*\[CapitalDelta]^7 + 42*M^3*Pi*\[CapitalDelta]^8 + 
             254*M^2*\[CapitalDelta]^9 - 132*\[CapitalDelta]^11)))/
         (1296*F^4*Pi^2*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
        (25*g1*(3*LECb5*\[CapitalDelta]^5*(-25*M^6 + 62*M^4*\[CapitalDelta]^
               2 - 64*M^2*\[CapitalDelta]^4 + 24*\[CapitalDelta]^6) + 
           LECb4*(12*M^11*Pi - 12*M^10*\[CapitalDelta] - 
             48*M^9*Pi*\[CapitalDelta]^2 + 50*M^8*\[CapitalDelta]^3 + 
             72*M^7*Pi*\[CapitalDelta]^4 - 189*M^6*\[CapitalDelta]^5 - 
             48*M^5*Pi*\[CapitalDelta]^6 + 330*M^4*\[CapitalDelta]^7 + 
             12*M^3*Pi*\[CapitalDelta]^8 - 284*M^2*\[CapitalDelta]^9 + 
             96*\[CapitalDelta]^11)))/(11664*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3)) + 
      ((7*M)/(32*F^4*Pi) + (23*gA^2*M)/(128*F^4*Pi) + 
        (85*gA^4*M)/(768*F^4*Pi) - 
        (4*hA^4*(7*M^7*Pi - 30*M^6*\[CapitalDelta] + 
           3*M^5*Pi*\[CapitalDelta]^2 + 68*M^4*\[CapitalDelta]^3 - 
           10*M^3*Pi*\[CapitalDelta]^4 - 30*M^2*\[CapitalDelta]^5 + 
           12*\[CapitalDelta]^7))/(243*F^4*Pi^2*\[CapitalDelta]^6) + 
        hA^2*((8*(M^2 - \[CapitalDelta]^2)^2)/(9*F^2*\[CapitalDelta]^5) + 
          (12*M^5*Pi - 12*M^4*\[CapitalDelta] - 33*M^3*Pi*\[CapitalDelta]^2 + 
            35*M^2*\[CapitalDelta]^3 + 24*M*Pi*\[CapitalDelta]^4 + 
            15*\[CapitalDelta]^5)/(54*F^4*Pi^2*\[CapitalDelta]^4) + 
          (5*g1*gA*(-1200*M^17*Pi + 1200*M^16*\[CapitalDelta] + 
             7260*M^15*Pi*\[CapitalDelta]^2 - 7460*M^14*\[CapitalDelta]^3 - 
             18360*M^13*Pi*\[CapitalDelta]^4 + 19300*M^12*\[CapitalDelta]^5 + 
             24900*M^11*Pi*\[CapitalDelta]^6 - 26969*M^10*\[CapitalDelta]^7 - 
             19200*M^9*Pi*\[CapitalDelta]^8 + 22545*M^8*\[CapitalDelta]^9 + 
             8100*M^7*Pi*\[CapitalDelta]^10 - 11406*M^6*\[CapitalDelta]^11 - 
             1560*M^5*Pi*\[CapitalDelta]^12 + 4548*M^4*\[CapitalDelta]^13 + 
             60*M^3*Pi*\[CapitalDelta]^14 - 2148*M^2*\[CapitalDelta]^15 + 
             600*\[CapitalDelta]^17))/(23328*F^4*Pi^2*\[CapitalDelta]^6*
            (-M^2 + \[CapitalDelta]^2)^5) - 
          (5*g1^2*(-12720*M^17*Pi + 12720*M^16*\[CapitalDelta] + 
             78300*M^15*Pi*\[CapitalDelta]^2 - 80420*M^14*\[CapitalDelta]^3 - 
             202680*M^13*Pi*\[CapitalDelta]^4 + 212868*M^12*\[CapitalDelta]^
               5 + 284100*M^11*Pi*\[CapitalDelta]^6 - 306159*M^10*
              \[CapitalDelta]^7 - 230400*M^9*Pi*\[CapitalDelta]^8 + 
             262243*M^8*\[CapitalDelta]^9 + 106020*M^7*Pi*\[CapitalDelta]^
               10 - 137310*M^6*\[CapitalDelta]^11 - 24600*M^5*Pi*
              \[CapitalDelta]^12 + 49452*M^4*\[CapitalDelta]^13 + 
             1980*M^3*Pi*\[CapitalDelta]^14 - 16724*M^2*\[CapitalDelta]^15 + 
             3960*\[CapitalDelta]^17))/(419904*F^4*Pi^2*\[CapitalDelta]^6*
            (-M^2 + \[CapitalDelta]^2)^5) + 
          (gA^2*(-5520*M^17*Pi + 1680*M^16*\[CapitalDelta] + 
             33780*M^15*Pi*\[CapitalDelta]^2 + 1460*M^14*\[CapitalDelta]^3 - 
             86760*M^13*Pi*\[CapitalDelta]^4 - 57908*M^12*\[CapitalDelta]^5 + 
             120300*M^11*Pi*\[CapitalDelta]^6 + 202297*M^10*\[CapitalDelta]^
               7 - 96000*M^9*Pi*\[CapitalDelta]^8 - 312729*M^8*
              \[CapitalDelta]^9 + 43020*M^7*Pi*\[CapitalDelta]^10 + 
             233270*M^6*\[CapitalDelta]^11 - 9480*M^5*Pi*\[CapitalDelta]^12 - 
             71236*M^4*\[CapitalDelta]^13 + 660*M^3*Pi*\[CapitalDelta]^14 - 
             3884*M^2*\[CapitalDelta]^15 + 5160*\[CapitalDelta]^17))/
           (25920*F^4*Pi^2*\[CapitalDelta]^6*(-M^2 + \[CapitalDelta]^2)^5)))/
       mNucl + ((8*hA^4)/(243*F^4*Pi^2) + hA^2*((125*g1^2)/(8748*F^4*Pi^2) - 
          (25*g1*gA)/(486*F^4*Pi^2) - gA^2/(36*F^4*Pi^2) - 
          (4*c4*\[CapitalDelta])/(27*F^4*Pi^2)) + 
        hA*((-25*g1*(4*LECb4 + 3*LECb5)*\[CapitalDelta])/(243*F^4*Pi^2) + 
          (2*gA*(14*LECb4 + 11*LECb5)*\[CapitalDelta])/(27*F^4*Pi^2)) + 
        ((32*hA^4*\[CapitalDelta])/(81*F^4*Pi^2) + 
          hA^2*((-5*\[CapitalDelta])/(9*F^4*Pi^2) + 
            (275*g1^2*\[CapitalDelta])/(2916*F^4*Pi^2) - 
            (125*g1*gA*\[CapitalDelta])/(486*F^4*Pi^2) - 
            (43*gA^2*\[CapitalDelta])/(108*F^4*Pi^2)))/mNucl)*
       Log[(2*\[CapitalDelta])/M] + 
      (((4*hA^4*(37*M^4 - 29*M^2*\[CapitalDelta]^2 - 8*\[CapitalDelta]^4))/
          (243*F^4*\[CapitalDelta]^5) + 
         hA^2*((8*gA^2*(M^2 - \[CapitalDelta]^2)^2)/
            (27*F^4*\[CapitalDelta]^5) - (8*(2*c3 - c4)*
             (M^2 - \[CapitalDelta]^2)^2)/(27*F^4*\[CapitalDelta]^4)) + 
         ((4*gA^2*hA^2*(4*M^2 - 7*\[CapitalDelta]^2)*(M^2 - \[CapitalDelta]^
                2)^2)/(27*F^4*\[CapitalDelta]^6) + 
           (2*hA^4*(184*M^6 - 436*M^4*\[CapitalDelta]^2 + 
              95*M^2*\[CapitalDelta]^4 + 157*\[CapitalDelta]^6))/
            (243*F^4*\[CapitalDelta]^6))/mNucl)*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((4*hA^4*(59*M^4 - 43*M^2*\[CapitalDelta]^2 - 
            16*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^5) + 
         hA^2*((-8*(2*c3 - 3*c4)*(M^2 - \[CapitalDelta]^2)^2)/
            (27*F^4*\[CapitalDelta]^4) + (25*g1*gA*(16*M^12 - 
              64*M^10*\[CapitalDelta]^2 + 98*M^8*\[CapitalDelta]^4 - 
              77*M^6*\[CapitalDelta]^6 + 46*M^4*\[CapitalDelta]^8 - 
              20*M^2*\[CapitalDelta]^10 + 4*\[CapitalDelta]^12))/
            (486*F^4*\[CapitalDelta]^5*(M^2 - \[CapitalDelta]^2)^4) - 
           (25*g1^2*(176*M^12 - 720*M^10*\[CapitalDelta]^2 + 
              1134*M^8*\[CapitalDelta]^4 - 875*M^6*\[CapitalDelta]^6 + 
              398*M^4*\[CapitalDelta]^8 - 124*M^2*\[CapitalDelta]^10 + 
              20*\[CapitalDelta]^12))/(8748*F^4*\[CapitalDelta]^5*
             (M^2 - \[CapitalDelta]^2)^4) + 
           (gA^2*(176*M^12 - 864*M^10*\[CapitalDelta]^2 + 
              1758*M^8*\[CapitalDelta]^4 - 1875*M^6*\[CapitalDelta]^6 + 
              1066*M^4*\[CapitalDelta]^8 - 332*M^2*\[CapitalDelta]^10 + 
              44*\[CapitalDelta]^12))/(108*F^4*\[CapitalDelta]^5*
             (M^2 - \[CapitalDelta]^2)^4)) + 
         hA*((gA*(LECb4*(44*M^10 - 154*M^8*\[CapitalDelta]^2 + 305*M^6*
                 \[CapitalDelta]^4 - 492*M^4*\[CapitalDelta]^6 + 
                560*M^2*\[CapitalDelta]^8 - 224*\[CapitalDelta]^10) + 
              4*LECb5*(14*M^10 - 49*M^8*\[CapitalDelta]^2 + 80*M^6*
                 \[CapitalDelta]^4 - 102*M^4*\[CapitalDelta]^6 + 
                110*M^2*\[CapitalDelta]^8 - 44*\[CapitalDelta]^10)))/
            (54*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (25*g1*(3*LECb5*\[CapitalDelta]^4*(-5*M^6 + 16*M^4*\[CapitalDelta]^
                  2 - 20*M^2*\[CapitalDelta]^4 + 8*\[CapitalDelta]^6) + 
              LECb4*(4*M^10 - 14*M^8*\[CapitalDelta]^2 - 5*M^6*
                 \[CapitalDelta]^4 + 60*M^4*\[CapitalDelta]^6 - 
                80*M^2*\[CapitalDelta]^8 + 32*\[CapitalDelta]^10)))/
            (486*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3)) + 
         ((-2*hA^4*(296*M^6 - 332*M^4*\[CapitalDelta]^2 + M^2*\[CapitalDelta]^
                4 + 35*\[CapitalDelta]^6))/(243*F^4*\[CapitalDelta]^6) + 
           hA^2*((4*(5 + (4*M^4)/\[CapitalDelta]^4 - (9*M^2)/\[CapitalDelta]^
                  2))/(9*F^4) + (25*g1*gA*(-80*M^16 + 444*M^14*
                 \[CapitalDelta]^2 - 1012*M^12*\[CapitalDelta]^4 + 
                1207*M^10*\[CapitalDelta]^6 - 765*M^8*\[CapitalDelta]^8 + 
                168*M^6*\[CapitalDelta]^10 + 168*M^4*\[CapitalDelta]^12 - 
                156*M^2*\[CapitalDelta]^14 + 40*\[CapitalDelta]^16))/
              (972*F^4*\[CapitalDelta]^6*(-M^2 + \[CapitalDelta]^2)^5) + 
             (gA^2*(-240*M^16 + 948*M^14*\[CapitalDelta]^2 - 540*M^12*
                 \[CapitalDelta]^4 - 3319*M^10*\[CapitalDelta]^6 + 
                8245*M^8*\[CapitalDelta]^8 - 8784*M^6*\[CapitalDelta]^10 + 
                4648*M^4*\[CapitalDelta]^12 - 1204*M^2*\[CapitalDelta]^14 + 
                120*\[CapitalDelta]^16))/(216*F^4*\[CapitalDelta]^6*
               (-M^2 + \[CapitalDelta]^2)^5) - (25*g1^2*(-848*M^16 + 
                4796*M^14*\[CapitalDelta]^2 - 11220*M^12*\[CapitalDelta]^4 + 
                13889*M^10*\[CapitalDelta]^6 - 9455*M^8*\[CapitalDelta]^8 + 
                2916*M^6*\[CapitalDelta]^10 + 672*M^4*\[CapitalDelta]^12 - 
                972*M^2*\[CapitalDelta]^14 + 264*\[CapitalDelta]^16))/
              (17496*F^4*\[CapitalDelta]^6*(-M^2 + \[CapitalDelta]^2)^5)))/
          mNucl)*(\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (-2*hA^2)/(9*F^2*\[CapitalDelta]^2) + 
      (hA^2*(-4*M^2 + \[CapitalDelta]^2))/(9*F^2*mNucl*\[CapitalDelta]^3) - 
      (hA^2*(16*M^6 - 47*M^4*\[CapitalDelta]^2 + 47*M^2*\[CapitalDelta]^4 - 
         20*\[CapitalDelta]^6))/(36*F^2*mNucl^3*\[CapitalDelta]^5) + 
      (-2*d1pd2 - (hA^2*(9*M^4 - 14*M^2*\[CapitalDelta]^2 + 
           6*\[CapitalDelta]^4))/(18*mNucl^2*\[CapitalDelta]^4))/F^2 + 
      (-1/(192*Pi^2) - (7*gA^2)/(192*Pi^2) - gA^4/(96*Pi^2) - 
        (hA^4*(24*M^3*Pi - 5*M^2*\[CapitalDelta] + 4*\[CapitalDelta]^3 - 
           8*\[CapitalDelta]^3*Log[(2*\[CapitalDelta])/M]))/
         (486*Pi^2*\[CapitalDelta]^3) + 
        hA^2*((5*(\[CapitalDelta]^2 + 2*M^2*Log[(2*\[CapitalDelta])/M] - 
             2*\[CapitalDelta]^2*Log[(2*\[CapitalDelta])/M]))/
           (216*Pi^2*(-M^2 + \[CapitalDelta]^2)) + 
          (gA^2*(-46*M^7*Pi + 30*M^6*\[CapitalDelta] + 128*M^5*Pi*
              \[CapitalDelta]^2 - 45*M^4*\[CapitalDelta]^3 - 
             118*M^3*Pi*\[CapitalDelta]^4 + 21*M^2*\[CapitalDelta]^5 + 
             36*M*Pi*\[CapitalDelta]^6 + 3*\[CapitalDelta]^7 - 
             6*M^4*\[CapitalDelta]^3*Log[(2*\[CapitalDelta])/M] + 
             12*M^2*\[CapitalDelta]^5*Log[(2*\[CapitalDelta])/M] - 
             6*\[CapitalDelta]^7*Log[(2*\[CapitalDelta])/M]))/
           (432*Pi^2*\[CapitalDelta]^3*(-M^2 + \[CapitalDelta]^2)^2) - 
          (25*g1*gA*(2*M^7*Pi - 2*M^6*\[CapitalDelta] - 
             4*M^5*Pi*\[CapitalDelta]^2 + 7*M^4*\[CapitalDelta]^3 + 
             2*M^3*Pi*\[CapitalDelta]^4 - 3*M^2*\[CapitalDelta]^5 - 
             \[CapitalDelta]^7 + 2*M^4*\[CapitalDelta]^3*
              Log[(2*\[CapitalDelta])/M] - 4*M^2*\[CapitalDelta]^5*
              Log[(2*\[CapitalDelta])/M] + 2*\[CapitalDelta]^7*
              Log[(2*\[CapitalDelta])/M]))/(1944*Pi^2*\[CapitalDelta]^3*
            (-M^2 + \[CapitalDelta]^2)^2) + 
          (25*g1^2*(26*M^7*Pi - 26*M^6*\[CapitalDelta] - 
             52*M^5*Pi*\[CapitalDelta]^2 + 71*M^4*\[CapitalDelta]^3 + 
             26*M^3*Pi*\[CapitalDelta]^4 - 37*M^2*\[CapitalDelta]^5 - 
             5*\[CapitalDelta]^7 + 10*M^4*\[CapitalDelta]^3*
              Log[(2*\[CapitalDelta])/M] - 20*M^2*\[CapitalDelta]^5*
              Log[(2*\[CapitalDelta])/M] + 10*\[CapitalDelta]^7*
              Log[(2*\[CapitalDelta])/M]))/(34992*Pi^2*\[CapitalDelta]^3*
            (-M^2 + \[CapitalDelta]^2)^2)))/F^4 + 
      (M/(32*mNucl*Pi) + (gA^4*M)/(16*mNucl*Pi) + 
        (53*gA^2*M - 48*c3*gA^2*M*mNucl + 48*c4*gA^2*M*mNucl)/
         (384*mNucl*Pi) + (hA^4*(8*M^5*Pi - 36*M^4*\[CapitalDelta] + 
           3*M^3*Pi*\[CapitalDelta]^2 + 32*M^2*\[CapitalDelta]^3 - 
           16*\[CapitalDelta]^5 + 32*\[CapitalDelta]^5*
            Log[(2*\[CapitalDelta])/M]))/(243*mNucl*Pi^2*\[CapitalDelta]^4) + 
        hA^2*((2*c3*M^3)/(27*Pi*\[CapitalDelta]^2) + 
          (-2*c4*M^3*Pi + c4*M^2*\[CapitalDelta] + c4*\[CapitalDelta]^3 - 
            2*c4*\[CapitalDelta]^3*Log[(2*\[CapitalDelta])/M])/
           (27*Pi^2*\[CapitalDelta]^2) - (-36*M^5*mNucl^2*Pi + 
            36*M^4*mNucl^2*\[CapitalDelta] + 36*M^3*mNucl^2*Pi*
             \[CapitalDelta]^2 + 51*M^2*mNucl^2*\[CapitalDelta]^3 - 
            132*mNucl^2*\[CapitalDelta]^5 - 264*mNucl^2*\[CapitalDelta]^3*
             (M^2 - \[CapitalDelta]^2)*Log[(2*\[CapitalDelta])/M])/
           (1296*mNucl^3*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
          (5*g1*gA*(720*M^15*mNucl^2*Pi - 720*M^14*mNucl^2*\[CapitalDelta] - 
             3240*M^13*mNucl^2*Pi*\[CapitalDelta]^2 + 3360*M^12*mNucl^2*
              \[CapitalDelta]^3 + 5400*M^11*mNucl^2*Pi*\[CapitalDelta]^4 - 
             5940*M^10*mNucl^2*\[CapitalDelta]^5 - 3600*M^9*mNucl^2*Pi*
              \[CapitalDelta]^6 + 4200*M^8*mNucl^2*\[CapitalDelta]^7 - 
             240*M^6*mNucl^2*\[CapitalDelta]^9 + 1080*M^5*mNucl^2*Pi*
              \[CapitalDelta]^10 - 540*M^4*mNucl^2*\[CapitalDelta]^11 - 
             360*M^3*mNucl^2*Pi*\[CapitalDelta]^12 - 420*M^2*mNucl^2*
              \[CapitalDelta]^13 + 300*mNucl^2*\[CapitalDelta]^15 + 
             600*mNucl^2*\[CapitalDelta]^5*(M^2 - \[CapitalDelta]^2)^5*
              Log[(2*\[CapitalDelta])/M]))/(46656*mNucl^3*Pi^2*
            \[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^5) + 
          (gA^2*(816*M^15*mNucl^2*Pi - 48*M^14*mNucl^2*\[CapitalDelta] - 
             3960*M^13*mNucl^2*Pi*\[CapitalDelta]^2 - 1792*M^12*mNucl^2*
              \[CapitalDelta]^3 + 7560*M^11*mNucl^2*Pi*\[CapitalDelta]^4 + 
             8996*M^10*mNucl^2*\[CapitalDelta]^5 - 6960*M^9*mNucl^2*Pi*
              \[CapitalDelta]^6 - 15592*M^8*mNucl^2*\[CapitalDelta]^7 + 
             2880*M^7*mNucl^2*Pi*\[CapitalDelta]^8 + 11056*M^6*mNucl^2*
              \[CapitalDelta]^9 - 216*M^5*mNucl^2*Pi*\[CapitalDelta]^10 - 
             1364*M^4*mNucl^2*\[CapitalDelta]^11 - 120*M^3*mNucl^2*Pi*
              \[CapitalDelta]^12 - 1964*M^2*mNucl^2*\[CapitalDelta]^13 + 
             708*mNucl^2*\[CapitalDelta]^15 + 1416*mNucl^2*\[CapitalDelta]^5*
              (M^2 - \[CapitalDelta]^2)^5*Log[(2*\[CapitalDelta])/M]))/
           (10368*mNucl^3*Pi^2*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^
             5) - (5*g1^2*(8400*M^15*mNucl^2*Pi - 8400*M^14*mNucl^2*
              \[CapitalDelta] - 40920*M^13*mNucl^2*Pi*\[CapitalDelta]^2 + 
             42320*M^12*mNucl^2*\[CapitalDelta]^3 + 78600*M^11*mNucl^2*Pi*
              \[CapitalDelta]^4 - 84820*M^10*mNucl^2*\[CapitalDelta]^5 - 
             73200*M^9*mNucl^2*Pi*\[CapitalDelta]^6 + 82400*M^8*mNucl^2*
              \[CapitalDelta]^7 + 31200*M^7*mNucl^2*Pi*\[CapitalDelta]^8 - 
             37280*M^6*mNucl^2*\[CapitalDelta]^9 - 3000*M^5*mNucl^2*Pi*
              \[CapitalDelta]^10 + 6700*M^4*mNucl^2*\[CapitalDelta]^11 - 
             1080*M^3*mNucl^2*Pi*\[CapitalDelta]^12 - 2180*M^2*mNucl^2*
              \[CapitalDelta]^13 + 1260*mNucl^2*\[CapitalDelta]^15 + 
             2520*mNucl^2*\[CapitalDelta]^5*(M^2 - \[CapitalDelta]^2)^5*
              Log[(2*\[CapitalDelta])/M]))/(839808*mNucl^3*Pi^2*
            \[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^5)) + 
        hA*((gA*(-11*LECb4*M^5*Pi - 14*LECb5*M^5*Pi + 11*LECb4*M^4*
              \[CapitalDelta] + 14*LECb5*M^4*\[CapitalDelta] + 
             11*LECb4*M^3*Pi*\[CapitalDelta]^2 + 14*LECb5*M^3*Pi*
              \[CapitalDelta]^2 + 6*LECb4*M^2*\[CapitalDelta]^3 - 
             6*LECb5*M^2*\[CapitalDelta]^3 - 56*LECb4*\[CapitalDelta]^5 - 
             44*LECb5*\[CapitalDelta]^5 - 112*LECb4*M^2*\[CapitalDelta]^3*
              Log[(2*\[CapitalDelta])/M] - 88*LECb5*M^2*\[CapitalDelta]^3*
              Log[(2*\[CapitalDelta])/M] + 112*LECb4*\[CapitalDelta]^5*
              Log[(2*\[CapitalDelta])/M] + 88*LECb5*\[CapitalDelta]^5*
              Log[(2*\[CapitalDelta])/M]))/(216*Pi^2*\[CapitalDelta]^2*
            (-M^2 + \[CapitalDelta]^2)) + 
          g1*((25*LECb5*(M^2*\[CapitalDelta] - 2*\[CapitalDelta]^3 - 4*M^2*
                \[CapitalDelta]*Log[(2*\[CapitalDelta])/M] + 4*
                \[CapitalDelta]^3*Log[(2*\[CapitalDelta])/M]))/
             (648*Pi^2*(M^2 - \[CapitalDelta]^2)) + 
            (25*LECb4*(-(M^5*Pi) + M^4*\[CapitalDelta] + M^3*Pi*
                \[CapitalDelta]^2 - 6*M^2*\[CapitalDelta]^3 + 8*
                \[CapitalDelta]^5 + 16*M^2*\[CapitalDelta]^3*
                Log[(2*\[CapitalDelta])/M] - 16*\[CapitalDelta]^5*
                Log[(2*\[CapitalDelta])/M]))/(1944*Pi^2*\[CapitalDelta]^2*
              (-M^2 + \[CapitalDelta]^2)))))/F^4 + 
      (((-4*gA^2*hA^2*(M^2 - \[CapitalDelta]^2))/(27*\[CapitalDelta]^3) - 
         (2*hA^4*(19*M^2 + 8*\[CapitalDelta]^2))/(243*\[CapitalDelta]^3))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*F^4*Pi^2) + (((-2*hA^4*(56*M^4 - 30*M^2*\[CapitalDelta]^2 - 
            53*\[CapitalDelta]^4))/(243*mNucl*\[CapitalDelta]^4) + 
         (4*hA^2*(-2*gA^2*M^4 + 4*gA^2*M^2*\[CapitalDelta]^2 + 
            2*c3*M^2*mNucl*\[CapitalDelta]^2 - c4*M^2*mNucl*
             \[CapitalDelta]^2 - 2*gA^2*\[CapitalDelta]^4 - 
            2*c3*mNucl*\[CapitalDelta]^4 + c4*mNucl*\[CapitalDelta]^4))/
          (27*mNucl*\[CapitalDelta]^4))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*F^4*Pi^2) - (((-2*hA^4*(29*M^2 + 16*\[CapitalDelta]^2))/
          (243*\[CapitalDelta]^3) + (hA^2*(650*g1^2*M^6 - 900*g1*gA*M^6 - 
            3078*gA^2*M^6 - 975*g1^2*M^4*\[CapitalDelta]^2 + 
            1350*g1*gA*M^4*\[CapitalDelta]^2 + 6561*gA^2*M^4*
             \[CapitalDelta]^2 - 810*M^2*\[CapitalDelta]^4 + 
            525*g1^2*M^2*\[CapitalDelta]^4 - 1350*g1*gA*M^2*
             \[CapitalDelta]^4 - 3645*gA^2*M^2*\[CapitalDelta]^4 + 
            810*\[CapitalDelta]^6 - 125*g1^2*\[CapitalDelta]^6 + 
            450*g1*gA*\[CapitalDelta]^6 + 891*gA^2*\[CapitalDelta]^6))/
          (4374*\[CapitalDelta]^3*(-M^2 + \[CapitalDelta]^2)^2))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*F^4*Pi^2) - (((2*hA^4*(88*M^4 - 2*M^2*\[CapitalDelta]^2 - 
            11*\[CapitalDelta]^4))/(243*mNucl*\[CapitalDelta]^4) + 
         (hA*(-25*g1*LECb4*M^4 - 99*gA*LECb4*M^4 - 126*gA*LECb5*M^4 - 
            100*g1*LECb4*M^2*\[CapitalDelta]^2 + 252*gA*LECb4*M^2*
             \[CapitalDelta]^2 - 75*g1*LECb5*M^2*\[CapitalDelta]^2 + 
            198*gA*LECb5*M^2*\[CapitalDelta]^2 + 200*g1*LECb4*
             \[CapitalDelta]^4 - 504*gA*LECb4*\[CapitalDelta]^4 + 
            150*g1*LECb5*\[CapitalDelta]^4 - 396*gA*LECb5*\[CapitalDelta]^4))/
          (243*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
         hA^2*((-8*c3)/27 + (4*c4)/9 + (8*c3*M^2)/(27*\[CapitalDelta]^2) - 
           (4*c4*M^2)/(9*\[CapitalDelta]^2) - 
           (12*M^4 - 41*M^2*\[CapitalDelta]^2 + 44*\[CapitalDelta]^4)/
            (54*M^2*mNucl*\[CapitalDelta]^2 - 54*mNucl*\[CapitalDelta]^4) + 
           (25*g1*gA*(12*M^10 - 24*M^8*\[CapitalDelta]^2 + 
              9*M^6*\[CapitalDelta]^4 + 6*M^4*\[CapitalDelta]^6 - 
              11*M^2*\[CapitalDelta]^8 + 5*\[CapitalDelta]^10))/
            (486*mNucl*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) - 
           (25*g1^2*(140*M^10 - 332*M^8*\[CapitalDelta]^2 + 
              225*M^6*\[CapitalDelta]^4 - 24*M^4*\[CapitalDelta]^6 - 
              39*M^2*\[CapitalDelta]^8 + 21*\[CapitalDelta]^10))/
            (8748*mNucl*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (gA^2*(36*M^10 - 249*M^6*\[CapitalDelta]^4 + 
              394*M^4*\[CapitalDelta]^6 - 181*M^2*\[CapitalDelta]^8 + 
              27*\[CapitalDelta]^10))/(108*mNucl*\[CapitalDelta]^4*
             (-M^2 + \[CapitalDelta]^2)^3)))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*F^4*Pi^2), (gA^2*M)/(8*F^4*Pi) + (7*gA^4*M)/(64*F^4*Pi) - 
      (2*hA^2*(3*M^4 - 5*M^2*\[CapitalDelta]^2 + 4*\[CapitalDelta]^4))/
       (9*F^2*mNucl*\[CapitalDelta]^4) + 
      (4*hA^4*(4*M^5*Pi - 18*M^4*\[CapitalDelta] + 
         9*M^3*Pi*\[CapitalDelta]^2 + 18*M^2*\[CapitalDelta]^3 - 
         12*\[CapitalDelta]^5))/(243*F^4*Pi^2*\[CapitalDelta]^4) + 
      (2*hA^2*(-2*M^6 + 5*M^4*\[CapitalDelta]^2 - 3*M^2*\[CapitalDelta]^4 + 
         4*\[CapitalDelta]^6))/(9*F^2*mNucl^2*\[CapitalDelta]^5) + 
      hA^2*((8*(-M^2 + \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^3) + 
        (2*(-(M^3*Pi) + M^2*\[CapitalDelta] + \[CapitalDelta]^3))/
         (27*F^4*Pi^2*\[CapitalDelta]^2) - 
        (25*g1*gA*M^2*(-12*M^9*Pi + 12*M^8*\[CapitalDelta] + 
           34*M^7*Pi*\[CapitalDelta]^2 - 36*M^6*\[CapitalDelta]^3 - 
           30*M^5*Pi*\[CapitalDelta]^4 + 29*M^4*\[CapitalDelta]^5 + 
           6*M^3*Pi*\[CapitalDelta]^6 + 12*M^2*\[CapitalDelta]^7 + 
           2*M*Pi*\[CapitalDelta]^8 - 14*\[CapitalDelta]^9))/
         (1944*F^4*Pi^2*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
        (25*g1^2*(-420*M^11*Pi + 420*M^10*\[CapitalDelta] + 
           1254*M^9*Pi*\[CapitalDelta]^2 - 1324*M^8*\[CapitalDelta]^3 - 
           1242*M^7*Pi*\[CapitalDelta]^4 + 1329*M^6*\[CapitalDelta]^5 + 
           402*M^5*Pi*\[CapitalDelta]^6 - 324*M^4*\[CapitalDelta]^7 + 
           6*M^3*Pi*\[CapitalDelta]^8 + 22*M^2*\[CapitalDelta]^9 - 
           96*\[CapitalDelta]^11))/(104976*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (gA^2*(204*M^11*Pi - 12*M^10*\[CapitalDelta] - 
           690*M^9*Pi*\[CapitalDelta]^2 - 652*M^8*\[CapitalDelta]^3 + 
           846*M^7*Pi*\[CapitalDelta]^4 + 1623*M^6*\[CapitalDelta]^5 - 
           438*M^5*Pi*\[CapitalDelta]^6 - 540*M^4*\[CapitalDelta]^7 + 
           78*M^3*Pi*\[CapitalDelta]^8 - 866*M^2*\[CapitalDelta]^9 + 
           528*\[CapitalDelta]^11))/(1296*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3)) + 
      mNucl*((4*d14md15)/F^2 - gA^4/(8*F^4*Pi^2) + ((-c3 + c4)*gA^2*M)/
         (2*F^4*Pi) - (2*hA^4*(24*M^3*Pi - 5*M^2*\[CapitalDelta] + 
           4*\[CapitalDelta]^3))/(243*F^4*Pi^2*\[CapitalDelta]^3) + 
        hA^2*(-8/(9*F^2*\[CapitalDelta]^2) + 
          (25*g1^2*(26*M^7*Pi - 26*M^6*\[CapitalDelta] - 
             52*M^5*Pi*\[CapitalDelta]^2 + 71*M^4*\[CapitalDelta]^3 + 
             26*M^3*Pi*\[CapitalDelta]^4 - 37*M^2*\[CapitalDelta]^5 - 
             5*\[CapitalDelta]^7))/(8748*F^4*Pi^2*\[CapitalDelta]^3*
            (M^2 - \[CapitalDelta]^2)^2) - 
          (25*g1*gA*(2*M^7*Pi - 2*M^6*\[CapitalDelta] - 
             4*M^5*Pi*\[CapitalDelta]^2 + 7*M^4*\[CapitalDelta]^3 + 
             2*M^3*Pi*\[CapitalDelta]^4 - 3*M^2*\[CapitalDelta]^5 - 
             \[CapitalDelta]^7))/(486*F^4*Pi^2*\[CapitalDelta]^3*
            (M^2 - \[CapitalDelta]^2)^2) + 
          (gA^2*(-46*M^7*Pi + 30*M^6*\[CapitalDelta] + 128*M^5*Pi*
              \[CapitalDelta]^2 - 45*M^4*\[CapitalDelta]^3 - 
             118*M^3*Pi*\[CapitalDelta]^4 + 21*M^2*\[CapitalDelta]^5 + 
             36*M*Pi*\[CapitalDelta]^6 + 3*\[CapitalDelta]^7))/
           (108*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
          (4*(2*c3*M^3*Pi + c4*(-2*M^3*Pi + M^2*\[CapitalDelta] + 
               \[CapitalDelta]^3)))/(27*F^4*Pi^2*\[CapitalDelta]^2)) + 
        hA*((25*g1*(-3*LECb5*\[CapitalDelta]^3*(M^2 - 2*\[CapitalDelta]^2) + 
             LECb4*(-(M^5*Pi) + M^4*\[CapitalDelta] + M^3*Pi*\[CapitalDelta]^
                 2 - 6*M^2*\[CapitalDelta]^3 + 8*\[CapitalDelta]^5)))/
           (486*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
          (gA*(LECb4*(-11*M^5*Pi + 11*M^4*\[CapitalDelta] + 11*M^3*Pi*
                \[CapitalDelta]^2 + 6*M^2*\[CapitalDelta]^3 - 56*
                \[CapitalDelta]^5) - 2*LECb5*(7*M^5*Pi - 7*M^4*
                \[CapitalDelta] - 7*M^3*Pi*\[CapitalDelta]^2 + 3*M^2*
                \[CapitalDelta]^3 + 22*\[CapitalDelta]^5)))/
           (54*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)))) + 
      ((32*hA^4*\[CapitalDelta])/(81*F^4*Pi^2) + 
        hA^2*((-4*\[CapitalDelta])/(27*F^4*Pi^2) + (100*g1^2*\[CapitalDelta])/
           (2187*F^4*Pi^2) - (22*gA^2*\[CapitalDelta])/(27*F^4*Pi^2)) + 
        mNucl*((16*hA^4)/(243*F^4*Pi^2) + hA^2*((125*g1^2)/(4374*F^4*Pi^2) - 
            (25*g1*gA)/(243*F^4*Pi^2) - gA^2/(18*F^4*Pi^2) - 
            (8*c4*\[CapitalDelta])/(27*F^4*Pi^2)) + 
          hA*((-50*g1*(4*LECb4 + 3*LECb5)*\[CapitalDelta])/(243*F^4*Pi^2) + 
            (4*gA*(14*LECb4 + 11*LECb5)*\[CapitalDelta])/(27*F^4*Pi^2))))*
       Log[(2*\[CapitalDelta])/M] + 
      (((-8*gA^2*hA^2*(2*M^4 - 7*M^2*\[CapitalDelta]^2 + 
            5*\[CapitalDelta]^4))/(27*F^4*\[CapitalDelta]^4) + 
         (4*hA^4*(-56*M^4 + 68*M^2*\[CapitalDelta]^2 + 
            123*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^4) + 
         mNucl*((-8*hA^4*(19*M^2 + 8*\[CapitalDelta]^2))/
            (243*F^4*\[CapitalDelta]^3) + 
           hA^2*((16*(2*c3 - c4)*(M^2 - \[CapitalDelta]^2))/
              (27*F^4*\[CapitalDelta]^2) + (16*gA^2*(-M^2 + \[CapitalDelta]^
                 2))/(27*F^4*\[CapitalDelta]^3))))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((4*hA^4*(88*M^4 + 20*M^2*\[CapitalDelta]^2 + 
            27*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^4) + 
         hA^2*((16*(-M^2 + \[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]^2) + 
           (25*g1*gA*M^2*(12*M^8 - 28*M^6*\[CapitalDelta]^2 + 
              25*M^4*\[CapitalDelta]^4 - 18*M^2*\[CapitalDelta]^6 + 
              6*\[CapitalDelta]^8))/(243*F^4*\[CapitalDelta]^4*
             (-M^2 + \[CapitalDelta]^2)^3) - 
           (25*g1^2*(140*M^10 - 348*M^8*\[CapitalDelta]^2 + 
              295*M^6*\[CapitalDelta]^4 - 102*M^4*\[CapitalDelta]^6 - 
              26*M^2*\[CapitalDelta]^8 + 32*\[CapitalDelta]^10))/
            (4374*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (gA^2*(36*M^10 + 12*M^8*\[CapitalDelta]^2 - 297*M^6*
               \[CapitalDelta]^4 + 514*M^4*\[CapitalDelta]^6 - 
              334*M^2*\[CapitalDelta]^8 + 96*\[CapitalDelta]^10))/
            (54*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3)) + 
         mNucl*((-8*hA^4*(29*M^2 + 16*\[CapitalDelta]^2))/
            (243*F^4*\[CapitalDelta]^3) + 
           hA^2*((16*(2*c3 - 3*c4)*(M^2 - \[CapitalDelta]^2))/
              (27*F^4*\[CapitalDelta]^2) + (50*g1^2*(26*M^6 - 39*M^4*
                 \[CapitalDelta]^2 + 21*M^2*\[CapitalDelta]^4 - 
                5*\[CapitalDelta]^6))/(2187*F^4*\[CapitalDelta]^3*
               (M^2 - \[CapitalDelta]^2)^2) + (100*g1*gA*(-2*M^6 + 
                3*M^4*\[CapitalDelta]^2 - 3*M^2*\[CapitalDelta]^4 + 
                \[CapitalDelta]^6))/(243*F^4*\[CapitalDelta]^3*(M^2 - 
                 \[CapitalDelta]^2)^2) + (2*gA^2*(-38*M^6 + 81*M^4*
                 \[CapitalDelta]^2 - 45*M^2*\[CapitalDelta]^4 + 
                11*\[CapitalDelta]^6))/(27*F^4*\[CapitalDelta]^3*
               (M^2 - \[CapitalDelta]^2)^2)) + 
           hA*((-100*g1*(3*LECb5*\[CapitalDelta]^2*(M^2 - 2*\[CapitalDelta]^
                    2) + LECb4*(M^4 + 4*M^2*\[CapitalDelta]^2 - 
                  8*\[CapitalDelta]^4)))/(243*F^4*\[CapitalDelta]^2*(-M^2 + 
                \[CapitalDelta]^2)) - (4*gA*(2*LECb5*(7*M^4 - 11*M^2*
                   \[CapitalDelta]^2 + 22*\[CapitalDelta]^4) + 
                LECb4*(11*M^4 - 28*M^2*\[CapitalDelta]^2 + 56*\[CapitalDelta]^
                    4)))/(27*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^
                 2)))))*(\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), 1/(2*F^2) - (gA^2*M^2)/(4*F^4*Pi^2) - 
      (gA^4*M^2)/(6*F^4*Pi^2) + (hA^2*(M^4 - M^2*\[CapitalDelta]^2))/
       (9*F^2*mNucl*\[CapitalDelta]^3) + 
      (hA^2*(M^6 - 2*M^4*\[CapitalDelta]^2 + 5*M^2*\[CapitalDelta]^4))/
       (18*F^2*mNucl^2*\[CapitalDelta]^4) + 
      (hA^4*(-16*M^5*Pi + 35*M^4*\[CapitalDelta] + 37*M^2*\[CapitalDelta]^3 + 
         104*\[CapitalDelta]^5))/(486*F^4*Pi^2*\[CapitalDelta]^3) + 
      hA^2*((2*M^2)/(9*F^2*\[CapitalDelta]^2) + 
        (24*M^3*Pi + 23*M^2*\[CapitalDelta] - 2*\[CapitalDelta]^3)/
         (216*F^4*Pi^2*\[CapitalDelta]) + 
        (gA^2*(-100*M^9*Pi + 132*M^8*\[CapitalDelta] + 
           290*M^7*Pi*\[CapitalDelta]^2 - 69*M^6*\[CapitalDelta]^3 - 
           280*M^5*Pi*\[CapitalDelta]^4 - 372*M^4*\[CapitalDelta]^5 + 
           90*M^3*Pi*\[CapitalDelta]^6 + 435*M^2*\[CapitalDelta]^7 - 
           90*\[CapitalDelta]^9))/(864*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) - 
        (25*g1^2*(52*M^9*Pi - 52*M^8*\[CapitalDelta] - 
           34*M^7*Pi*\[CapitalDelta]^2 + 181*M^6*\[CapitalDelta]^3 - 
           88*M^5*Pi*\[CapitalDelta]^4 - 212*M^4*\[CapitalDelta]^5 + 
           70*M^3*Pi*\[CapitalDelta]^6 + 101*M^2*\[CapitalDelta]^7 - 
           22*\[CapitalDelta]^9))/(69984*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) + 
        (25*g1*gA*(12*M^9*Pi - 12*M^8*\[CapitalDelta] - 
           18*M^7*Pi*\[CapitalDelta]^2 + 25*M^6*\[CapitalDelta]^3 - 
           16*M^4*\[CapitalDelta]^5 + 6*M^3*Pi*\[CapitalDelta]^6 + 
           5*M^2*\[CapitalDelta]^7 - 6*\[CapitalDelta]^9))/
         (3888*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)) + 
      mNucl*((2*(c4 + 8*e17*M^2))/F^2 - (gA^4*M)/(8*F^4*Pi) - 
        (gA^2*M*(6*c4*M + Pi))/(8*F^4*Pi^2) + 
        (2*hA^4*(9*M^3*Pi + 8*M^2*\[CapitalDelta] + 8*\[CapitalDelta]^3))/
         (243*F^4*Pi^2*\[CapitalDelta]^2) + hA^2*(4/(9*F^2*\[CapitalDelta]) - 
          (5*g1*gA*(50*M^5*Pi + 9*M^4*\[CapitalDelta] - 50*M^3*Pi*
              \[CapitalDelta]^2 + M^2*\[CapitalDelta]^3 + 
             50*\[CapitalDelta]^5))/(1944*F^4*Pi^2*\[CapitalDelta]^2*
            (-M^2 + \[CapitalDelta]^2)) + 
          (5*g1^2*(170*M^5*Pi + M^4*\[CapitalDelta] - 170*M^3*Pi*
              \[CapitalDelta]^2 + 9*M^2*\[CapitalDelta]^3 + 
             50*\[CapitalDelta]^5))/(34992*F^4*Pi^2*\[CapitalDelta]^2*
            (-M^2 + \[CapitalDelta]^2)) + 
          (gA^2*(2*M^5*Pi + 29*M^4*\[CapitalDelta] - 2*M^3*Pi*
              \[CapitalDelta]^2 + 21*M^2*\[CapitalDelta]^3 + 
             58*\[CapitalDelta]^5))/(432*F^4*Pi^2*\[CapitalDelta]^2*
            (-M^2 + \[CapitalDelta]^2)) + (-8*(2*c3 - 5*c4)*M^3*Pi + 
            2*\[CapitalDelta]^2*(3 + 38*c4*\[CapitalDelta]) + 
            M^2*(1 + 70*c4*\[CapitalDelta]))/(108*F^4*Pi^2*
            \[CapitalDelta])) + 
        hA*((-25*g1*(24*LECb5*\[CapitalDelta]*(M^2 + 2*\[CapitalDelta]^2) + 
             LECb4*(2*M^3*Pi + 25*M^2*\[CapitalDelta] + 46*\[CapitalDelta]^
                 3)))/(1944*F^4*Pi^2*\[CapitalDelta]) + 
          (gA*(4*LECb5*(2*M^3*Pi + 37*M^2*\[CapitalDelta] + 70*
                \[CapitalDelta]^3) + 3*LECb4*(14*M^3*Pi + 59*M^2*
                \[CapitalDelta] + 90*\[CapitalDelta]^3)))/
           (216*F^4*Pi^2*\[CapitalDelta]))) + 
      ((hA^4*(67*M^2 - 104*\[CapitalDelta]^2))/(243*F^4*Pi^2) + 
        hA^2*((25*g1^2*(79*M^2 - 22*\[CapitalDelta]^2))/(34992*F^4*Pi^2) + 
          (-25*M^2 + 2*\[CapitalDelta]^2)/(108*F^4*Pi^2) + 
          (5*gA^2*(-23*M^2 + 6*\[CapitalDelta]^2))/(144*F^4*Pi^2) + 
          (25*g1*gA*(M^2 + 6*\[CapitalDelta]^2))/(1944*F^4*Pi^2)) + 
        mNucl*((-32*hA^4*\[CapitalDelta])/(243*F^4*Pi^2) + 
          hA^2*((25*g1^2*(27*M^2 - 10*\[CapitalDelta]^2))/(17496*F^4*Pi^2*
              \[CapitalDelta]) + (25*g1*gA*(-3*M^2 + 10*\[CapitalDelta]^2))/
             (972*F^4*Pi^2*\[CapitalDelta]) - 
            (gA^2*(45*M^2 + 58*\[CapitalDelta]^2))/(216*F^4*Pi^2*
              \[CapitalDelta]) + (M^2*(3 + 6*c4*\[CapitalDelta]) - 
              2*\[CapitalDelta]^2*(3 + 38*c4*\[CapitalDelta]))/
             (54*F^4*Pi^2*\[CapitalDelta])) + 
          hA*((gA*(93*LECb4*M^2 + 132*LECb5*M^2 - 270*LECb4*\[CapitalDelta]^
                 2 - 280*LECb5*\[CapitalDelta]^2))/(108*F^4*Pi^2) - 
            (25*g1*(LECb4*(21*M^2 - 46*\[CapitalDelta]^2) + 24*LECb5*
                (M^2 - 2*\[CapitalDelta]^2)))/(972*F^4*Pi^2))))*
       Log[(2*\[CapitalDelta])/M] + 
      (((4*gA^2*hA^2*(M^2 - 3*\[CapitalDelta]^2)*(M^2 - \[CapitalDelta]^2))/
          (27*F^4*\[CapitalDelta]^3) + 
         (2*hA^4*(19*M^4 + 7*M^2*\[CapitalDelta]^2 - 134*\[CapitalDelta]^4))/
          (243*F^4*\[CapitalDelta]^3) + 
         mNucl*((4*hA^4*(17 + (10*M^2)/\[CapitalDelta]^2))/(243*F^4) + 
           hA^2*((8*gA^2*(-1 + M^2/\[CapitalDelta]^2))/(27*F^4) + 
             (8*(2*c3 - c4)*(-M^2 + \[CapitalDelta]^2))/
              (27*F^4*\[CapitalDelta]))))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-2*hA^4*(51*M^4 + 23*M^2*\[CapitalDelta]^2 - 
            74*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^3) + 
         hA^2*(((8*M^2)/(9*\[CapitalDelta]) - (2*\[CapitalDelta])/27)/F^4 + 
           (gA^2*(-58*M^8 + 168*M^6*\[CapitalDelta]^2 - 
              231*M^4*\[CapitalDelta]^4 + 160*M^2*\[CapitalDelta]^6 - 
              21*\[CapitalDelta]^8))/(54*F^4*\[CapitalDelta]^3*
             (M^2 - \[CapitalDelta]^2)^2) - 
           (25*g1*gA*(-6*M^8 + 6*M^6*\[CapitalDelta]^2 + 
              3*M^4*\[CapitalDelta]^4 - 4*M^2*\[CapitalDelta]^6 + 
              3*\[CapitalDelta]^8))/(243*F^4*\[CapitalDelta]^3*
             (M^2 - \[CapitalDelta]^2)^2) + 
           (25*g1^2*(-26*M^8 + 4*M^6*\[CapitalDelta]^2 + 
              69*M^4*\[CapitalDelta]^4 - 56*M^2*\[CapitalDelta]^6 + 
              11*\[CapitalDelta]^8))/(4374*F^4*\[CapitalDelta]^3*
             (M^2 - \[CapitalDelta]^2)^2)) + 
         mNucl*((4*hA^4*(26*M^2 + 49*\[CapitalDelta]^2))/
            (243*F^4*\[CapitalDelta]^2) + 
           hA^2*((4*(2*(-2*c3 + 9*c4)*M^2 + 3*\[CapitalDelta] + 4*(c3 + 9*c4)*
                 \[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]) + 
             (25*g1^2*(17*M^4 - 16*M^2*\[CapitalDelta]^2 + 5*\[CapitalDelta]^
                  4))/(2187*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^
                 2)) - (50*g1*gA*(5*M^4 - 4*M^2*\[CapitalDelta]^2 + 
                5*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^2*(-M^2 + 
                \[CapitalDelta]^2)) - (gA^2*(3*M^4 + 8*M^2*\[CapitalDelta]^
                  2 + 7*\[CapitalDelta]^4))/(F^4*(9*M^2*\[CapitalDelta]^2 - 
                9*\[CapitalDelta]^4))) + 
           hA*((-50*g1*(24*LECb5*\[CapitalDelta]^2 + LECb4*(M^2 + 
                  23*\[CapitalDelta]^2)))/(243*F^4*\[CapitalDelta]) + 
             (2*gA*(4*LECb5*(M^2 + 35*\[CapitalDelta]^2) + 3*LECb4*
                 (7*M^2 + 45*\[CapitalDelta]^2)))/(27*F^4*\[CapitalDelta]))))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (5*gA^2)/(24*F^4*Pi^2) + (3*gA^4)/(10*F^4*Pi^2) + 
      (hA^2*(6*M^4 - 11*M^2*\[CapitalDelta]^2 + 5*\[CapitalDelta]^4))/
       (9*F^2*mNucl*\[CapitalDelta]^5) + 
      (hA^4*(-96*M^5*Pi + 207*M^4*\[CapitalDelta] - 
         268*M^2*\[CapitalDelta]^3 + 32*\[CapitalDelta]^5))/
       (486*F^4*Pi^2*\[CapitalDelta]^5) + 
      (hA^2*(10*M^6 - 27*M^4*\[CapitalDelta]^2 + 22*M^2*\[CapitalDelta]^4 - 
         5*\[CapitalDelta]^6))/(18*F^2*mNucl^2*\[CapitalDelta]^6) + 
      hA^2*((2*(M^2 - \[CapitalDelta]^2))/(3*F^2*\[CapitalDelta]^4) - 
        (-2*M^3*Pi + 2*M^2*\[CapitalDelta] + 3*M*Pi*\[CapitalDelta]^2 + 
          2*\[CapitalDelta]^3)/(18*F^4*Pi^2*\[CapitalDelta]^3) + 
        (gA^2*(-1560*M^13*Pi + 2040*M^12*\[CapitalDelta] + 
           7630*M^11*Pi*\[CapitalDelta]^2 - 11570*M^10*\[CapitalDelta]^3 - 
           15100*M^9*Pi*\[CapitalDelta]^4 + 24812*M^8*\[CapitalDelta]^5 + 
           15300*M^7*Pi*\[CapitalDelta]^6 - 23591*M^6*\[CapitalDelta]^7 - 
           8200*M^5*Pi*\[CapitalDelta]^8 + 8491*M^4*\[CapitalDelta]^9 + 
           2110*M^3*Pi*\[CapitalDelta]^10 + 1683*M^2*\[CapitalDelta]^11 - 
           180*M*Pi*\[CapitalDelta]^12 - 1460*\[CapitalDelta]^13))/
         (4320*F^4*Pi^2*\[CapitalDelta]^5*(M^2 - \[CapitalDelta]^2)^4) + 
        (5*g1*gA*(240*M^13*Pi - 240*M^12*\[CapitalDelta] - 
           1070*M^11*Pi*\[CapitalDelta]^2 + 1110*M^10*\[CapitalDelta]^3 + 
           1880*M^9*Pi*\[CapitalDelta]^4 - 2033*M^8*\[CapitalDelta]^5 - 
           1620*M^7*Pi*\[CapitalDelta]^6 + 1774*M^6*\[CapitalDelta]^7 + 
           680*M^5*Pi*\[CapitalDelta]^8 - 789*M^4*\[CapitalDelta]^9 - 
           110*M^3*Pi*\[CapitalDelta]^10 + 113*M^2*\[CapitalDelta]^11 + 
           20*\[CapitalDelta]^13))/(3888*F^4*Pi^2*\[CapitalDelta]^5*
          (M^2 - \[CapitalDelta]^2)^4) + 
        (5*g1^2*(-1320*M^13*Pi + 1320*M^12*\[CapitalDelta] + 
           5710*M^11*Pi*\[CapitalDelta]^2 - 5930*M^10*\[CapitalDelta]^3 - 
           9640*M^9*Pi*\[CapitalDelta]^4 + 10558*M^8*\[CapitalDelta]^5 + 
           7860*M^7*Pi*\[CapitalDelta]^6 - 9509*M^6*\[CapitalDelta]^7 - 
           3040*M^5*Pi*\[CapitalDelta]^8 + 4839*M^4*\[CapitalDelta]^9 + 
           430*M^3*Pi*\[CapitalDelta]^10 - 1533*M^2*\[CapitalDelta]^11 + 
           300*\[CapitalDelta]^13))/(69984*F^4*Pi^2*\[CapitalDelta]^5*
          (M^2 - \[CapitalDelta]^2)^4)) + 
      mNucl*((16*e18)/F^2 + (2*c4*gA^2)/(3*F^4*Pi^2) + gA^4/(32*F^4*M*Pi) + 
        (hA^4*M*(52*M^2*Pi - 24*M*\[CapitalDelta] - 27*Pi*\[CapitalDelta]^2))/
         (243*F^4*Pi^2*\[CapitalDelta]^4) + 
        hA^2*(4/(9*F^2*\[CapitalDelta]^3) - (4*c3*M^3*Pi - 10*c4*M^3*Pi + 
            8*c4*M^2*\[CapitalDelta] - 6*c3*M*Pi*\[CapitalDelta]^2 + 
            15*c4*M*Pi*\[CapitalDelta]^2 + 8*c4*\[CapitalDelta]^3)/
           (27*F^4*Pi^2*\[CapitalDelta]^3) + 
          (25*g1*gA*M^2*(-14*M^7*Pi + 14*M^6*\[CapitalDelta] + 
             42*M^5*Pi*\[CapitalDelta]^2 - 45*M^4*\[CapitalDelta]^3 - 
             42*M^3*Pi*\[CapitalDelta]^4 + 43*M^2*\[CapitalDelta]^5 + 
             14*M*Pi*\[CapitalDelta]^6 - 15*\[CapitalDelta]^7))/
           (1944*F^4*Pi^2*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
          (25*g1^2*M^2*(70*M^7*Pi - 70*M^6*\[CapitalDelta] - 
             210*M^5*Pi*\[CapitalDelta]^2 + 233*M^4*\[CapitalDelta]^3 + 
             210*M^3*Pi*\[CapitalDelta]^4 - 255*M^2*\[CapitalDelta]^5 - 
             70*M*Pi*\[CapitalDelta]^6 + 95*\[CapitalDelta]^7))/
           (34992*F^4*Pi^2*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
          (gA^2*(18*M^9*Pi - 114*M^8*\[CapitalDelta] + 234*M^7*Pi*
              \[CapitalDelta]^2 + 331*M^6*\[CapitalDelta]^3 - 
             810*M^5*Pi*\[CapitalDelta]^4 - 141*M^4*\[CapitalDelta]^5 + 
             846*M^3*Pi*\[CapitalDelta]^6 - 27*M^2*\[CapitalDelta]^7 - 
             288*M*Pi*\[CapitalDelta]^8 + 32*\[CapitalDelta]^9))/
           (1296*F^4*Pi^2*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3)) + 
        hA*((-25*g1*(-8*LECb5*\[CapitalDelta]^3*(2*M^4 + M^2*\[CapitalDelta]^
                 2 - 2*\[CapitalDelta]^4) + LECb4*(2*M^7*Pi - 2*M^6*
                \[CapitalDelta] - 4*M^5*Pi*\[CapitalDelta]^2 - 11*M^4*
                \[CapitalDelta]^3 + 2*M^3*Pi*\[CapitalDelta]^4 - 9*M^2*
                \[CapitalDelta]^5 + 14*\[CapitalDelta]^7)))/
           (1944*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
          (gA*(8*LECb5*(2*M^7*Pi - 2*M^6*\[CapitalDelta] - 4*M^5*Pi*
                \[CapitalDelta]^2 - 7*M^4*\[CapitalDelta]^3 + 2*M^3*Pi*
                \[CapitalDelta]^4 - 7*M^2*\[CapitalDelta]^5 + 10*
                \[CapitalDelta]^7) + LECb4*(34*M^7*Pi - 34*M^6*
                \[CapitalDelta] - 68*M^5*Pi*\[CapitalDelta]^2 - 19*M^4*
                \[CapitalDelta]^3 + 34*M^3*Pi*\[CapitalDelta]^4 - 69*M^2*
                \[CapitalDelta]^5 + 70*\[CapitalDelta]^7)))/
           (216*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2))) + 
      (hA^2*(2/(9*F^4*Pi^2) - (125*g1^2)/(2916*F^4*Pi^2) - 
          (25*g1*gA)/(486*F^4*Pi^2) + (73*gA^2)/(108*F^4*Pi^2)) - 
        (32*hA^4)/(243*F^4*Pi^2) + 
        mNucl*(hA*((25*g1*(7*LECb4 + 8*LECb5))/(486*F^4*Pi^2) - 
            (5*gA*(7*LECb4 + 8*LECb5))/(54*F^4*Pi^2)) + 
          hA^2*((16*c4)/(27*F^4*Pi^2) + (4*gA^2)/(27*F^4*Pi^2*
              \[CapitalDelta]))))*Log[(2*\[CapitalDelta])/M] + 
      (((2*hA^4*(111*M^4 - 178*M^2*\[CapitalDelta]^2 - 68*\[CapitalDelta]^4))/
          (243*F^4*\[CapitalDelta]^5) + 
         (4*gA^2*hA^2*(M^4 - 3*M^2*\[CapitalDelta]^2 + 2*\[CapitalDelta]^4))/
          (9*F^4*\[CapitalDelta]^5) + 
         mNucl*((-4*hA^4*(-28*M^2 + \[CapitalDelta]^2))/
            (243*F^4*\[CapitalDelta]^4) + 
           hA^2*((8*gA^2*(M^2 - \[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]^
                4) + (8*(2*c3 - c4)*(-M^2 + \[CapitalDelta]^2))/
              (27*F^4*\[CapitalDelta]^3))))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-2*hA^4*(303*M^4 - 82*M^2*\[CapitalDelta]^2 + 
            4*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^5) + 
         hA^2*((8*(M^2 - \[CapitalDelta]^2))/(9*F^4*\[CapitalDelta]^3) + 
           (gA^2*(-360*M^12 + 1706*M^10*\[CapitalDelta]^2 - 
              3334*M^8*\[CapitalDelta]^4 + 3563*M^6*\[CapitalDelta]^6 - 
              2281*M^4*\[CapitalDelta]^8 + 983*M^2*\[CapitalDelta]^10 - 
              196*\[CapitalDelta]^12))/(108*F^4*\[CapitalDelta]^5*
             (M^2 - \[CapitalDelta]^2)^4) + 
           (25*g1*gA*(48*M^12 - 190*M^10*\[CapitalDelta]^2 + 
              287*M^8*\[CapitalDelta]^4 - 208*M^6*\[CapitalDelta]^6 + 
              73*M^4*\[CapitalDelta]^8 - 23*M^2*\[CapitalDelta]^10 + 
              4*\[CapitalDelta]^12))/(486*F^4*\[CapitalDelta]^5*
             (M^2 - \[CapitalDelta]^2)^4) + 
           (25*g1^2*(-264*M^12 + 1010*M^10*\[CapitalDelta]^2 - 
              1456*M^8*\[CapitalDelta]^4 + 917*M^6*\[CapitalDelta]^6 - 
              129*M^4*\[CapitalDelta]^8 - 129*M^2*\[CapitalDelta]^10 + 
              60*\[CapitalDelta]^12))/(8748*F^4*\[CapitalDelta]^5*
             (M^2 - \[CapitalDelta]^2)^4)) + 
         mNucl*((-4*hA^4*(-76*M^2 + \[CapitalDelta]^2))/
            (243*F^4*\[CapitalDelta]^4) + 
           hA^2*((8*(2*c3 - 9*c4)*(-M^2 + \[CapitalDelta]^2))/
              (27*F^4*\[CapitalDelta]^3) + (25*g1^2*(70*M^8 - 175*M^6*
                 \[CapitalDelta]^2 + 135*M^4*\[CapitalDelta]^4 - 
                27*M^2*\[CapitalDelta]^6))/(4374*F^4*\[CapitalDelta]^4*
               (-M^2 + \[CapitalDelta]^2)^3) + (25*g1*gA*(-14*M^8 + 
                35*M^6*\[CapitalDelta]^2 - 27*M^4*\[CapitalDelta]^4 + 
                3*M^2*\[CapitalDelta]^6))/(243*F^4*\[CapitalDelta]^4*
               (-M^2 + \[CapitalDelta]^2)^3) + (gA^2*(22*M^8 + 
                17*M^6*\[CapitalDelta]^2 - 153*M^4*\[CapitalDelta]^4 + 
                189*M^2*\[CapitalDelta]^6 - 48*\[CapitalDelta]^8))/
              (54*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3)) + 
           hA*((-25*g1*(8*LECb5*\[CapitalDelta]^4*(-3*M^2 + 2*\[CapitalDelta]^
                    2) + LECb4*(2*M^6 - 3*M^4*\[CapitalDelta]^2 - 
                  21*M^2*\[CapitalDelta]^4 + 14*\[CapitalDelta]^6)))/
              (243*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
             (gA*(8*LECb5*(2*M^6 - 3*M^4*\[CapitalDelta]^2 - 15*M^2*
                   \[CapitalDelta]^4 + 10*\[CapitalDelta]^6) + 
                LECb4*(34*M^6 - 51*M^4*\[CapitalDelta]^2 - 105*M^2*
                   \[CapitalDelta]^4 + 70*\[CapitalDelta]^6)))/
              (27*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2))))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), -1/(192*F^4*Pi^2) + (3*gA^2)/(64*F^4*Pi^2) + 
      gA^4/(48*F^4*Pi^2) - (hA^2*(2*M^2 + \[CapitalDelta]^2))/
       (18*F^2*mNucl*\[CapitalDelta]^3) + 
      (hA^4*(16*M^3*Pi - 35*M^2*\[CapitalDelta] + 16*\[CapitalDelta]^3))/
       (972*F^4*Pi^2*\[CapitalDelta]^3) - 
      (hA^2*(3*M^4 - 2*M^2*\[CapitalDelta]^2 + \[CapitalDelta]^4))/
       (36*F^2*mNucl^2*\[CapitalDelta]^4) + 
      mNucl*((-8*e17)/F^2 - c4/(48*F^4*Pi^2) + gA^2/(96*F^4*M*Pi) + 
        (hA^2*(M^2 + 2*\[CapitalDelta]^2))/(648*F^4*Pi^2*
          (-(M^2*\[CapitalDelta]) + \[CapitalDelta]^3))) + 
      hA^2*(-1/(9*F^2*\[CapitalDelta]^2) + (5*\[CapitalDelta]^2)/
         (432*F^4*Pi^2*(-M^2 + \[CapitalDelta]^2)) - 
        (25*g1*gA*(6*M^7*Pi - 6*M^6*\[CapitalDelta] - 
           12*M^5*Pi*\[CapitalDelta]^2 + 11*M^4*\[CapitalDelta]^3 + 
           6*M^3*Pi*\[CapitalDelta]^4 - 8*M^2*\[CapitalDelta]^5 + 
           \[CapitalDelta]^7))/(3888*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) + 
        (25*g1^2*(26*M^7*Pi - 26*M^6*\[CapitalDelta] - 
           52*M^5*Pi*\[CapitalDelta]^2 + 61*M^4*\[CapitalDelta]^3 + 
           26*M^3*Pi*\[CapitalDelta]^4 - 42*M^2*\[CapitalDelta]^5 + 
           5*\[CapitalDelta]^7))/(69984*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) - 
        (gA^2*(-50*M^7*Pi + 66*M^6*\[CapitalDelta] + 124*M^5*Pi*
            \[CapitalDelta]^2 - 81*M^4*\[CapitalDelta]^3 - 
           98*M^3*Pi*\[CapitalDelta]^4 + 6*M^2*\[CapitalDelta]^5 + 
           24*M*Pi*\[CapitalDelta]^6 + 27*\[CapitalDelta]^7))/
         (864*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)) + 
      (hA^2*(-5/(216*F^4*Pi^2) - (125*g1^2)/(34992*F^4*Pi^2) + 
          (25*g1*gA)/(1944*F^4*Pi^2) + gA^2/(16*F^4*Pi^2)) - 
        (8*hA^4)/(243*F^4*Pi^2) - (hA^2*mNucl)/(108*F^4*Pi^2*
          \[CapitalDelta]))*Log[(2*\[CapitalDelta])/M] + 
      (((2*gA^2*hA^2*(-M^2 + \[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]^3) - 
         (hA^4*(19*M^2 + 8*\[CapitalDelta]^2))/(243*F^4*\[CapitalDelta]^3))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - ((-(hA^2*mNucl)/(27*F^4*(M^2 - \[CapitalDelta]^2)) + 
         (hA^4*(17*M^2 + 8*\[CapitalDelta]^2))/(81*F^4*\[CapitalDelta]^3) + 
         hA^2*((5*\[CapitalDelta])/(54*F^4*(-M^2 + \[CapitalDelta]^2)) + 
           (gA^2*(58*M^6 - 123*M^4*\[CapitalDelta]^2 + 66*M^2*\[CapitalDelta]^
                4 - 19*\[CapitalDelta]^6))/(108*F^4*\[CapitalDelta]^3*
             (M^2 - \[CapitalDelta]^2)^2) - 
           (25*g1*gA*(6*M^6 - 9*M^4*\[CapitalDelta]^2 + \[CapitalDelta]^6))/
            (486*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (25*g1^2*(26*M^6 - 39*M^4*\[CapitalDelta]^2 + 
              6*M^2*\[CapitalDelta]^4 + 5*\[CapitalDelta]^6))/
            (8748*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2)}
 
ThrParametersHBe2 = {-(gA^2*M^2)/(16*F^2*(M + mNucl)*Pi) - 
      (4*hA^2*M^2)/(9*F^2*(M + mNucl)*Pi) - (c1*M^2*mNucl)/
       (F^2*(M + mNucl)*Pi) + (c2*M^2*mNucl)/(2*F^2*(M + mNucl)*Pi) + 
      (c3*M^2*mNucl)/(2*F^2*(M + mNucl)*Pi), 
     (M*mNucl)/(8*F^2*(M + mNucl)*Pi), gA^2/(24*F^2*M*Pi) - 
      (c3*mNucl)/(6*F^2*(M + mNucl)*Pi) + 
      (hA^2*(M^2 - 2*mNucl*\[CapitalDelta] - M*(mNucl + \[CapitalDelta])))/
       (27*F^2*(M + mNucl)*Pi*(M - \[CapitalDelta])*(M + \[CapitalDelta])), 
     -gA^2/(24*F^2*M*Pi) - (c4*mNucl)/(12*F^2*(M + mNucl)*Pi) + 
      (hA^2*(M^2 + 2*M*mNucl - M*\[CapitalDelta] + mNucl*\[CapitalDelta]))/
       (54*F^2*(M + mNucl)*Pi*(M - \[CapitalDelta])*(M + \[CapitalDelta])), 
     -gA^2/(12*F^2*M*Pi) - (c3*mNucl)/(6*F^2*(M + mNucl)*Pi) + 
      (2*hA^2*(2*M + mNucl))/(27*F^2*(M + mNucl)*Pi*(M + \[CapitalDelta])), 
     -gA^2/(24*F^2*M*Pi) + 1/(16*F^2*(M + mNucl)*Pi) + 
      (c4*mNucl)/(6*F^2*(M + mNucl)*Pi) + (hA^2*(2*M + mNucl))/
       (27*F^2*(M + mNucl)*Pi*(M + \[CapitalDelta])), 
     gA^2/(16*F^2*(M + mNucl)*Pi) + (c2*mNucl)/(2*F^2*(M + mNucl)*Pi) + 
      (c3*mNucl)/(2*F^2*(M + mNucl)*Pi) - (2*hA^2*(M + 2*\[CapitalDelta]))/
       (9*F^2*(M + mNucl)*Pi*(M + \[CapitalDelta])), 
     -gA^2/(8*F^2*(M + mNucl)*Pi) + mNucl/(16*F^2*M*(M + mNucl)*Pi) + 
      (hA^2*M)/(9*F^2*(M + mNucl)*Pi*(M + \[CapitalDelta]))}
 
ThrParametersHBe3 = {((-2*c1 + c2 + c3)*M^2*mNucl)/(2*F^2*(M + mNucl)*Pi) + 
      (gA^2*M^2*(3*M*mNucl - 16*F^2*Pi))/(256*F^4*(M + mNucl)*Pi^2) - 
      (hA^2*M^2*(32*F^2*Pi^2*(2*mNucl - 3*\[CapitalDelta]) + 
         3*mNucl^2*\[CapitalDelta]))/(144*F^4*mNucl*(M + mNucl)*Pi^3) + 
      (hA^2*M^2*mNucl*\[CapitalDelta]*Log[(2*\[CapitalDelta])/M])/
       (24*F^4*(M + mNucl)*Pi^3) + (hA^2*M^2*mNucl*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (48*F^4*(M + mNucl)*Pi^3), (gA^2*M^3)/(32*F^2*mNucl*(M + mNucl)*Pi) + 
      (M*mNucl*(8*F^2*(1 + 8*d1pd2*M^2 + 8*d3*M^2 + 16*d5*M^2) + M^2/Pi^2))/
       (64*F^4*(M + mNucl)*Pi) + (hA^2*M^3)/(9*F^2*M*mNucl*Pi + 
        9*F^2*mNucl^2*Pi), (c2*M - (c3 + d14md15*M)*mNucl)/
       (6*F^2*(M + mNucl)*Pi) - (gA^4*M*mNucl*(-7 + 12*Pi))/
       (1728*F^4*(M + mNucl)*Pi^3) + 
      (gA^2*(192*F^2*M*mNucl*Pi + 192*F^2*mNucl^2*Pi + 
         M^2*(-77*mNucl^2 + 144*F^2*Pi)))/(4608*F^4*M*mNucl*(M + mNucl)*
        Pi^2) + (hA^4*mNucl*(M^3 - 4*M*\[CapitalDelta]^2))/
       (2916*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
        (M + \[CapitalDelta])) + 
      hA^2*((25*g1*gA*mNucl*(2*M^6*(5 + 3*Pi) + 6*M^5*(2 + Pi)*
            \[CapitalDelta] + M^4*(-5 + 6*Pi)*\[CapitalDelta]^2 - 
           18*M^3*\[CapitalDelta]^3 - 17*M^2*\[CapitalDelta]^4 + 
           6*M*\[CapitalDelta]^5 + 12*\[CapitalDelta]^6))/
         (34992*F^4*M*(M + mNucl)*Pi^3*(M - \[CapitalDelta])^2*
          (M + \[CapitalDelta])^2) + (25*g1^2*mNucl*(8*M^7*Pi - 
           2*M^6*(13 + Pi)*\[CapitalDelta] - 2*M^5*(18 + 13*Pi)*
            \[CapitalDelta]^2 + M^4*(31 - 34*Pi)*\[CapitalDelta]^3 + 
           54*M^3*\[CapitalDelta]^4 + 7*M^2*\[CapitalDelta]^5 - 
           18*M*\[CapitalDelta]^6 - 12*\[CapitalDelta]^7))/
         (209952*F^4*M*(M + mNucl)*Pi^3*(M - \[CapitalDelta])^2*
          \[CapitalDelta]*(M + \[CapitalDelta])^2) - 
        (gA^2*mNucl*(40*M^7*Pi + 2*M^6*(3 + Pi)*\[CapitalDelta] + 
           2*M^5*(18 - 35*Pi)*\[CapitalDelta]^2 + M^4*(21 + 34*Pi)*
            \[CapitalDelta]^3 + 6*M^3*(-9 + 4*Pi)*\[CapitalDelta]^4 - 
           63*M^2*\[CapitalDelta]^5 + 18*M*\[CapitalDelta]^6 + 
           36*\[CapitalDelta]^7))/(2592*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (mNucl^2*\[CapitalDelta]*(77*M^2 - 72*\[CapitalDelta]^2) + 
          96*F^2*Pi^2*(M^2*(mNucl - 3*\[CapitalDelta]) - 
            2*mNucl^2*\[CapitalDelta] - M*(mNucl^2 + mNucl*\[CapitalDelta] - 
              3*\[CapitalDelta]^2)))/(2592*F^4*mNucl*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])*(M + \[CapitalDelta]))) + 
      ((-2*hA^4*M*mNucl)/(729*F^4*(M + mNucl)*Pi^3) + 
        hA^2*((gA^2*mNucl*(3*M - 40*\[CapitalDelta]))/(1296*F^4*(M + mNucl)*
            Pi^3) - (mNucl*\[CapitalDelta])/(18*F^4*(M + mNucl)*Pi^3) - 
          (125*g1^2*mNucl*(M + 8*\[CapitalDelta]))/(104976*F^4*(M + mNucl)*
            Pi^3) + (25*g1*gA*mNucl*(M + 8*\[CapitalDelta]))/
           (5832*F^4*(M + mNucl)*Pi^3)))*Log[(2*\[CapitalDelta])/M] + 
      (((-2*gA^2*hA^2*mNucl*(M + 2*\[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi*
           \[CapitalDelta]) - (hA^4*mNucl*(M^3 - 16*M^2*\[CapitalDelta] + 
            8*M*\[CapitalDelta]^2 + 34*\[CapitalDelta]^3))/
          (729*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((hA^4*mNucl*(M^3 + 16*M^2*\[CapitalDelta] - 
            16*M*\[CapitalDelta]^2 - 34*\[CapitalDelta]^3))/
          (729*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])) + 
         hA^2*((mNucl*(77*M^2 - 72*\[CapitalDelta]^2))/(324*F^4*(M + mNucl)*
             Pi*(M^2 - \[CapitalDelta]^2)) + (25*g1*gA*mNucl*
             (-M^2 + 3*M*\[CapitalDelta] + \[CapitalDelta]^2))/
            (729*F^4*M^2*(M + mNucl)*Pi) + (25*g1^2*mNucl*
             (4*M^3 + 9*M^2*\[CapitalDelta] - 13*M*\[CapitalDelta]^2 - 
              9*\[CapitalDelta]^3))/(13122*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) - (gA^2*mNucl*(16*M^3 - M^2*\[CapitalDelta] + 
              19*M*\[CapitalDelta]^2 + 9*\[CapitalDelta]^3))/
            (162*F^4*M^2*(M + mNucl)*Pi*\[CapitalDelta])))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (hA^2*((25*g1*gA*mNucl*(2*M - \[CapitalDelta])*
           \[CapitalDelta])/(972*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])^
            2) + (5*gA^2*mNucl*\[CapitalDelta]*(-2*M + \[CapitalDelta]))/
          (216*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])^2) + 
         (25*g1^2*mNucl*\[CapitalDelta]*(-10*M^3 + 5*M^2*\[CapitalDelta] - 
            8*M*\[CapitalDelta]^2 + 4*\[CapitalDelta]^3))/
          (17496*F^4*M^2*(M + mNucl)*Pi*(M - \[CapitalDelta])^2))*
        (-M + \[CapitalDelta] - 2*Sqrt[-M^2 + (-M + \[CapitalDelta])^2]*
          Log[(-M + \[CapitalDelta] + Sqrt[-M^2 + (-M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2) - 
      (hA^2*((-25*g1*gA*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (5*M^2 + 8*M*\[CapitalDelta] + 4*\[CapitalDelta]^2))/
          (2916*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) + 
         (25*g1^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (25*M^2 + 40*M*\[CapitalDelta] + 24*\[CapitalDelta]^2))/
          (52488*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) + 
         (gA^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (25*M^2 + 40*M*\[CapitalDelta] + 36*\[CapitalDelta]^2))/
          (648*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2))*
        (M + \[CapitalDelta] - 2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), (gA^4*M*mNucl*(-1 + 6*Pi))/(1728*F^4*(M + mNucl)*
        Pi^3) - (mNucl*(M + 96*c4*F^2*Pi^2 + 384*d1pd2*F^2*M*Pi^2))/
       (1152*F^4*(M + mNucl)*Pi^3) + 
      (gA^2*(-48*F^2*M*mNucl*Pi^2 - 48*F^2*mNucl^2*Pi^2 + 
         M^2*(-36*F^2*Pi^2 + mNucl^2*(-7 + 6*Pi))))/(1152*F^4*M*mNucl*
        (M + mNucl)*Pi^3) - (hA^4*mNucl*(M^3 + 4*M^2*\[CapitalDelta] - 
         4*M*\[CapitalDelta]^2 - 8*\[CapitalDelta]^3))/
       (2916*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
        (M + \[CapitalDelta])) + 
      hA^2*((25*g1*gA*mNucl*(M^6*(-20 + 9*Pi) - 12*M^5*(2 + Pi)*
            \[CapitalDelta] - 5*M^4*(-2 + 3*Pi)*\[CapitalDelta]^2 + 
           45*M^3*\[CapitalDelta]^3 + 34*M^2*\[CapitalDelta]^4 - 
           21*M*\[CapitalDelta]^5 - 24*\[CapitalDelta]^6))/
         (69984*F^4*M*(M + mNucl)*Pi^3*(M - \[CapitalDelta])^2*
          (M + \[CapitalDelta])^2) - (25*g1^2*mNucl*(16*M^7*Pi - 
           M^6*(52 + Pi)*\[CapitalDelta] - 4*M^5*(2 + 13*Pi)*
            \[CapitalDelta]^2 + M^4*(62 - 17*Pi)*\[CapitalDelta]^3 + 
           7*M^3*\[CapitalDelta]^4 + 14*M^2*\[CapitalDelta]^5 + 
           M*\[CapitalDelta]^6 - 24*\[CapitalDelta]^7))/
         (419904*F^4*M*(M + mNucl)*Pi^3*(M - \[CapitalDelta])^2*
          \[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (gA^2*mNucl*(80*M^7*Pi + M^6*(12 - 31*Pi)*\[CapitalDelta] + 
           4*M^5*(22 - 35*Pi)*\[CapitalDelta]^2 + 3*M^4*(14 + 11*Pi)*
            \[CapitalDelta]^3 + M^3*(-175 + 48*Pi)*\[CapitalDelta]^4 - 
           126*M^2*\[CapitalDelta]^5 + 87*M*\[CapitalDelta]^6 + 
           72*\[CapitalDelta]^7))/(5184*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (mNucl^2*\[CapitalDelta]*(-3*M^2 - 5*M*\[CapitalDelta] + 
            3*\[CapitalDelta]^2) + 24*F^2*Pi^2*
           (M^2*(mNucl - 3*\[CapitalDelta]) + mNucl^2*\[CapitalDelta] + 
            M*(2*mNucl^2 - mNucl*\[CapitalDelta] + 3*\[CapitalDelta]^2)))/
         (1296*F^4*mNucl*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
          (M + \[CapitalDelta]))) + ((2*hA^4*mNucl*(M + 2*\[CapitalDelta]))/
         (729*F^4*(M + mNucl)*Pi^3) + 
        hA^2*(-(gA^2*mNucl*(6*M - 29*\[CapitalDelta]))/(2592*F^4*(M + mNucl)*
            Pi^3) - (mNucl*(5*M - 3*\[CapitalDelta]))/(648*F^4*(M + mNucl)*
            Pi^3) + (125*g1^2*mNucl*(2*M + \[CapitalDelta]))/
           (209952*F^4*(M + mNucl)*Pi^3) - (25*g1*gA*mNucl*
            (2*M + 5*\[CapitalDelta]))/(11664*F^4*(M + mNucl)*Pi^3)))*
       Log[(2*\[CapitalDelta])/M] + 
      (((gA^2*hA^2*mNucl*(2*M + \[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi*
           \[CapitalDelta]) + (hA^4*mNucl*(2*M^3 - 8*M^2*\[CapitalDelta] + 
            16*M*\[CapitalDelta]^2 + 17*\[CapitalDelta]^3))/
          (1458*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - ((-(hA^4*mNucl*(2*M^3 + 24*M^2*\[CapitalDelta] - 
             32*M*\[CapitalDelta]^2 - 49*\[CapitalDelta]^3))/
          (1458*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])) + 
         hA^2*(-(mNucl*(3*M^2 + 5*M*\[CapitalDelta] - 3*\[CapitalDelta]^2))/
            (162*F^4*(M + mNucl)*Pi*(M^2 - \[CapitalDelta]^2)) + 
           (25*g1*gA*mNucl*(M^2 - 3*M*\[CapitalDelta] - \[CapitalDelta]^2))/
            (729*F^4*M^2*(M + mNucl)*Pi) - (25*g1^2*mNucl*
             (4*M^3 + M^2*\[CapitalDelta] - 13*M*\[CapitalDelta]^2 - 
              \[CapitalDelta]^3))/(13122*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) + (gA^2*mNucl*(16*M^3 - 3*M^2*\[CapitalDelta] + 
              19*M*\[CapitalDelta]^2 + 9*\[CapitalDelta]^3))/
            (162*F^4*M^2*(M + mNucl)*Pi*\[CapitalDelta])))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (hA^2*((-5*gA^2*mNucl*(2*M - \[CapitalDelta])*
           \[CapitalDelta])/(1296*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])^
            2) + (25*g1*gA*mNucl*(M - 4*\[CapitalDelta])*
           (2*M - \[CapitalDelta])*\[CapitalDelta])/(5832*F^4*M*(M + mNucl)*
           Pi*(M - \[CapitalDelta])^2) - 
         (25*g1^2*mNucl*(2*M - \[CapitalDelta])*\[CapitalDelta]*
           (5*M^2 - 40*M*\[CapitalDelta] + 8*\[CapitalDelta]^2))/
          (104976*F^4*M^2*(M + mNucl)*Pi*(M - \[CapitalDelta])^2))*
        (-M + \[CapitalDelta] - 2*Sqrt[-M^2 + (-M + \[CapitalDelta])^2]*
          Log[(-M + \[CapitalDelta] + Sqrt[-M^2 + (-M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2) - 
      (hA^2*((25*g1*gA*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (3*M^2 + 12*M*\[CapitalDelta] + 8*\[CapitalDelta]^2))/
          (5832*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) - 
         (25*g1^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (15*M^2 + 40*M*\[CapitalDelta] + 16*\[CapitalDelta]^2))/
          (104976*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) - 
         (gA^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (15*M^2 + 80*M*\[CapitalDelta] + 72*\[CapitalDelta]^2))/
          (1296*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2))*
        (M + \[CapitalDelta] - 2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), (c2*M - c3*mNucl + 2*d14md15*M*mNucl)/
       (6*F^2*(M + mNucl)*Pi) - (gA^4*M*mNucl*(7 + 6*Pi))/
       (864*F^4*(M + mNucl)*Pi^3) - (gA^2*(77*M^2*mNucl + 384*F^2*M*Pi + 
         384*F^2*mNucl*Pi))/(4608*F^4*M*(M + mNucl)*Pi^2) - 
      (hA^4*mNucl*(M^3 - 4*M*\[CapitalDelta]^2))/(1458*F^4*(M + mNucl)*Pi^3*
        (M - \[CapitalDelta])*(M + \[CapitalDelta])) + 
      hA^2*((25*g1*gA*mNucl*(M^4*(-10 + 3*Pi) - 14*M^3*\[CapitalDelta] - 
           13*M^2*\[CapitalDelta]^2 - 21*M*\[CapitalDelta]^3 - 
           12*\[CapitalDelta]^4))/(17496*F^4*M*(M + mNucl)*Pi^3*
          (M + \[CapitalDelta])^2) - (25*g1^2*mNucl*(8*M^5*Pi + 
           M^4*(-26 + 17*Pi)*\[CapitalDelta] - 34*M^3*\[CapitalDelta]^2 - 
           11*M^2*\[CapitalDelta]^3 - 15*M*\[CapitalDelta]^4 - 
           12*\[CapitalDelta]^5))/(104976*F^4*M*(M + mNucl)*Pi^3*
          \[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (gA^2*mNucl*(40*M^7*Pi - M^6*(-6 + Pi)*\[CapitalDelta] - 
           2*M^5*(9 + 35*Pi)*\[CapitalDelta]^2 + M^4*(21 - 17*Pi)*
            \[CapitalDelta]^3 + 3*M^3*(9 + 8*Pi)*\[CapitalDelta]^4 - 
           63*M^2*\[CapitalDelta]^5 - 9*M*\[CapitalDelta]^6 + 
           36*\[CapitalDelta]^7))/(1296*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (mNucl^2*\[CapitalDelta]*(77*M^2 - 72*\[CapitalDelta]^2) + 
          192*F^2*Pi^2*(M^2*(2*mNucl - 3*\[CapitalDelta]) - 
            mNucl^2*\[CapitalDelta] + M*(mNucl^2 - 2*mNucl*\[CapitalDelta] + 
              3*\[CapitalDelta]^2)))/(2592*F^4*mNucl*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])*(M + \[CapitalDelta]))) + 
      ((4*hA^4*M*mNucl)/(729*F^4*(M + mNucl)*Pi^3) + 
        hA^2*((125*g1^2*mNucl*(M - 4*\[CapitalDelta]))/(52488*F^4*(M + mNucl)*
            Pi^3) - (25*g1*gA*mNucl*(M - 4*\[CapitalDelta]))/
           (2916*F^4*(M + mNucl)*Pi^3) - (mNucl*\[CapitalDelta])/
           (18*F^4*(M + mNucl)*Pi^3) - 
          (gA^2*mNucl*(3*M + 20*\[CapitalDelta]))/(648*F^4*(M + mNucl)*
            Pi^3)))*Log[(2*\[CapitalDelta])/M] + 
      (((4*gA^2*hA^2*mNucl*(M - \[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi*
           \[CapitalDelta]) + (2*hA^4*mNucl*(M^2 + 9*M*\[CapitalDelta] + 
            17*\[CapitalDelta]^2))/(729*F^4*(M + mNucl)*Pi*\[CapitalDelta]*
           (M + \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-2*hA^4*mNucl*(M^3 - 8*M^2*\[CapitalDelta] - 
            16*M*\[CapitalDelta]^2 + 17*\[CapitalDelta]^3))/
          (729*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])) + 
         hA^2*((mNucl*(77*M^2 - 72*\[CapitalDelta]^2))/(324*F^4*(M + mNucl)*
             Pi*(M^2 - \[CapitalDelta]^2)) - (25*g1*gA*mNucl*
             (M^2 + 6*M*\[CapitalDelta] - \[CapitalDelta]^2))/
            (729*F^4*M^2*(M + mNucl)*Pi) + 
           (gA^2*mNucl*(32*M^3 + M^2*\[CapitalDelta] + 38*M*\[CapitalDelta]^
                2 - 9*\[CapitalDelta]^3))/(162*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) - (25*g1^2*mNucl*(8*M^3 - 
              9*M^2*\[CapitalDelta] - 26*M*\[CapitalDelta]^2 + 
              9*\[CapitalDelta]^3))/(13122*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (hA^2*((-125*g1^2*mNucl*(2*M - \[CapitalDelta])*
           \[CapitalDelta])/(8748*F^4*M^2*(M + mNucl)*Pi) + 
         (25*g1*gA*mNucl*(2*M - \[CapitalDelta])*\[CapitalDelta])/
          (486*F^4*M^2*(M + mNucl)*Pi) + (gA^2*mNucl*\[CapitalDelta]*
           (-10*M^3 + 25*M^2*\[CapitalDelta] - 28*M*\[CapitalDelta]^2 + 
            9*\[CapitalDelta]^3))/(108*F^4*M^2*(M + mNucl)*Pi*
           (M - \[CapitalDelta])^2))*(-M + \[CapitalDelta] - 
         2*Sqrt[-M^2 + (-M + \[CapitalDelta])^2]*
          Log[(-M + \[CapitalDelta] + Sqrt[-M^2 + (-M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2) - 
      (hA^2*((gA^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (5*M^2 - 10*M*\[CapitalDelta] - 9*\[CapitalDelta]^2))/
          (324*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) + 
         (25*g1*gA*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (-M^2 + 2*M*\[CapitalDelta] + \[CapitalDelta]^2))/
          (1458*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) + 
         (25*g1^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (5*M^2 - 10*M*\[CapitalDelta] + 3*\[CapitalDelta]^2))/
          (26244*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2))*
        (M + \[CapitalDelta] - 2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), -(gA^4*M*mNucl*(1 + 12*Pi))/
       (1728*F^4*(M + mNucl)*Pi^3) - 
      (gA^2*(48*F^2*M*mNucl*Pi^2 + 48*F^2*mNucl^2*Pi^2 + 
         M^2*(36*F^2*Pi^2 + mNucl^2*(7 + 12*Pi))))/(1152*F^4*M*mNucl*
        (M + mNucl)*Pi^3) + (24*F^2*mNucl*(3 + 8*c4*mNucl)*Pi^2 + 
        M*(36*F^2*Pi^2 + 288*c4*F^2*mNucl*Pi^2 - 
          mNucl^2*(1 + 384*d1pd2*F^2*Pi^2)))/(1152*F^4*mNucl*(M + mNucl)*
        Pi^3) - (hA^4*mNucl*(M^3 - 8*M^2*\[CapitalDelta] - 
         4*M*\[CapitalDelta]^2 + 16*\[CapitalDelta]^3))/
       (2916*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
        (M + \[CapitalDelta])) + 
      hA^2*((-25*g1^2*mNucl*(8*M^5*Pi + M^4*(-26 + 17*Pi)*\[CapitalDelta] - 
           44*M^3*\[CapitalDelta]^2 - 31*M^2*\[CapitalDelta]^3 - 
           25*M*\[CapitalDelta]^4 - 12*\[CapitalDelta]^5))/
         (209952*F^4*M*(M + mNucl)*Pi^3*\[CapitalDelta]*(M + \[CapitalDelta])^
           2) - (25*g1*gA*mNucl*(M^5*(10 + 9*Pi) + M^4*(-14 + 15*Pi)*
            \[CapitalDelta] - 19*M^3*\[CapitalDelta]^2 + 
           26*M^2*\[CapitalDelta]^3 + 9*M*\[CapitalDelta]^4 - 
           12*\[CapitalDelta]^5))/(34992*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])*(M + \[CapitalDelta])^2) + 
        (gA^2*mNucl*(40*M^7*Pi + M^6*(6 + 31*Pi)*\[CapitalDelta] - 
           2*M^5*(44 + 35*Pi)*\[CapitalDelta]^2 + 3*M^4*(7 - 11*Pi)*
            \[CapitalDelta]^3 + M^3*(175 + 24*Pi)*\[CapitalDelta]^4 - 
           63*M^2*\[CapitalDelta]^5 - 87*M*\[CapitalDelta]^6 + 
           36*\[CapitalDelta]^7))/(2592*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (24*F^2*Pi^2*(M - \[CapitalDelta])*(3*M^2 + 4*M*mNucl + 2*mNucl^2 - 
            3*M*\[CapitalDelta]) + mNucl^2*\[CapitalDelta]*
           (6*M^2 - 5*M*\[CapitalDelta] - 6*\[CapitalDelta]^2))/
         (1296*F^4*mNucl*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
          (M + \[CapitalDelta]))) + ((2*hA^4*mNucl*(M - 4*\[CapitalDelta]))/
         (729*F^4*(M + mNucl)*Pi^3) + 
        hA^2*((-25*g1*gA*mNucl*(M - 5*\[CapitalDelta]))/(5832*F^4*(M + mNucl)*
            Pi^3) + (125*g1^2*mNucl*(M - \[CapitalDelta]))/
           (104976*F^4*(M + mNucl)*Pi^3) - (mNucl*(5*M + 6*\[CapitalDelta]))/
           (648*F^4*(M + mNucl)*Pi^3) - 
          (gA^2*mNucl*(3*M + 29*\[CapitalDelta]))/(1296*F^4*(M + mNucl)*
            Pi^3)))*Log[(2*\[CapitalDelta])/M] + 
      (((2*gA^2*hA^2*mNucl*(M - \[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi*
           \[CapitalDelta]) + (hA^4*mNucl*(M^2 + 9*M*\[CapitalDelta] + 
            17*\[CapitalDelta]^2))/(729*F^4*(M + mNucl)*Pi*\[CapitalDelta]*
           (M + \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - ((-(hA^4*mNucl*(M^3 - 24*M^2*\[CapitalDelta] - 
             16*M*\[CapitalDelta]^2 + 49*\[CapitalDelta]^3))/
          (729*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])) + 
         hA^2*((-25*g1*gA*mNucl*(2*M^2 + 3*M*\[CapitalDelta] - 
              2*\[CapitalDelta]^2))/(729*F^4*M^2*(M + mNucl)*Pi) + 
           (mNucl*(6*M^2 - 5*M*\[CapitalDelta] - 6*\[CapitalDelta]^2))/
            (162*F^4*(M + mNucl)*Pi*(M^2 - \[CapitalDelta]^2)) + 
           (gA^2*mNucl*(16*M^3 + 6*M^2*\[CapitalDelta] + 19*M*\[CapitalDelta]^
                2 - 18*\[CapitalDelta]^3))/(162*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) - (25*g1^2*mNucl*(4*M^3 - 
              2*M^2*\[CapitalDelta] - 13*M*\[CapitalDelta]^2 + 
              2*\[CapitalDelta]^3))/(13122*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (hA^2*((-125*g1^2*mNucl*(2*M - \[CapitalDelta])*
           \[CapitalDelta])/(26244*F^4*M^2*(M + mNucl)*Pi) + 
         (25*g1*gA*mNucl*(M - 3*\[CapitalDelta])*(2*M - \[CapitalDelta])*
           \[CapitalDelta])/(1458*F^4*M^2*(M + mNucl)*Pi*
           (M - \[CapitalDelta])) - (gA^2*mNucl*(2*M - \[CapitalDelta])*
           \[CapitalDelta]*(5*M^2 - 30*M*\[CapitalDelta] + 
            27*\[CapitalDelta]^2))/(324*F^4*M^2*(M + mNucl)*Pi*
           (M - \[CapitalDelta])^2))*(-M + \[CapitalDelta] - 
         2*Sqrt[-M^2 + (-M + \[CapitalDelta])^2]*
          Log[(-M + \[CapitalDelta] + Sqrt[-M^2 + (-M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2) - 
      (hA^2*((-25*g1*gA*mNucl*\[CapitalDelta]^3*(2*M + \[CapitalDelta]))/
          (1458*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) - 
         (25*g1^2*mNucl*\[CapitalDelta]^2*(2*M + \[CapitalDelta])*
           (10*M + \[CapitalDelta]))/(26244*F^4*M^2*(M + mNucl)*Pi*
           (M + \[CapitalDelta])^2) + (gA^2*mNucl*\[CapitalDelta]^2*
           (2*M + \[CapitalDelta])*(10*M + 9*\[CapitalDelta]))/
          (324*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2))*
        (M + \[CapitalDelta] - 2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), (2*c1*M + c2*M - c3*M + 2*c2*mNucl + 2*c3*mNucl)/
       (4*F^2*(M + mNucl)*Pi) + (gA^2*(77*M*mNucl^2 + 144*F^2*M*Pi + 
         96*F^2*mNucl*Pi))/(1536*F^4*mNucl*(M + mNucl)*Pi^2) + 
      (hA^2*(192*F^2*Pi^2*(M - \[CapitalDelta])*(M^2 - M*mNucl + 
           2*M*\[CapitalDelta] - 2*mNucl*\[CapitalDelta] + 
           3*\[CapitalDelta]^2) + mNucl^2*\[CapitalDelta]*
          (-77*M^2 + 72*\[CapitalDelta]^2)))/(864*F^4*mNucl*(M + mNucl)*Pi^3*
        (M - \[CapitalDelta])*(M + \[CapitalDelta])) + 
      (hA^2*mNucl*\[CapitalDelta]*Log[(2*\[CapitalDelta])/M])/
       (6*F^4*(M + mNucl)*Pi^3) + (hA^2*mNucl*(77*M^2 - 72*\[CapitalDelta]^2)*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (864*F^4*(M + mNucl)*Pi^3*(M^2 - \[CapitalDelta]^2)), 
     (gA^2*(7*M*mNucl^2 - 30*F^2*M*Pi^2 - 48*F^2*mNucl*Pi^2))/
       (384*F^4*mNucl*(M + mNucl)*Pi^3) + 
      (12*F^2*mNucl^2*Pi^2 + M^2*(6*F^2*Pi^2 - 48*c4*F^2*mNucl*Pi^2 + 
          mNucl^2*(-1 + 288*d1pd2*F^2*Pi^2 + 288*d3*F^2*Pi^2 + 
            192*d5*F^2*Pi^2)))/(192*F^4*M*mNucl*(M + mNucl)*Pi^3) + 
      (hA^2*M*(48*F^2*Pi^2*(M - \[CapitalDelta])*(M + mNucl - 
           \[CapitalDelta]) + 5*mNucl^2*\[CapitalDelta]^2))/
       (432*F^4*mNucl*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
        (M + \[CapitalDelta])) + (5*hA^2*M*mNucl*Log[(2*\[CapitalDelta])/M])/
       (216*F^4*(M + mNucl)*Pi^3) - (5*hA^2*M*mNucl*\[CapitalDelta]*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (432*F^4*(M + mNucl)*Pi^3*(M^2 - \[CapitalDelta]^2))}
 
ThrParametersHBe4 = {-(gA^4*M^4)/(128*F^4*(M + mNucl)*Pi^3) + 
      (c2*M^2*mNucl)/(2*F^2*(M + mNucl)*Pi) + 
      (c3*mNucl*(M^4 + 32*F^2*M^2*Pi^2))/(64*F^4*(M + mNucl)*Pi^3) + 
      (M^4*(-1 + 128*e14*F^2*mNucl*Pi^2 + 128*e15*F^2*mNucl*Pi^2 + 
         128*e16*F^2*mNucl*Pi^2))/(32*F^4*(M + mNucl)*Pi^3) + 
      (gA^2*M^2*(3*M*mNucl^3*Pi - 16*F^2*mNucl^2*Pi^2 + 
         M^2*(3*mNucl^2 - 4*F^2*Pi^2)))/(256*F^4*mNucl^2*(M + mNucl)*Pi^3) + 
      c1*((-4*c2*M^4)/(F^2*(M + mNucl)*Pi) - (mNucl*(M^4 + 32*F^2*M^2*Pi^2))/
         (32*F^4*(M + mNucl)*Pi^3)) + 
      (hA^4*(29*M^4 + 50*M^2*\[CapitalDelta]^2))/(972*F^4*(M + mNucl)*Pi^3) + 
      hA^2*((5*g1*gA*(109*M^4 - 30*M^2*\[CapitalDelta]^2))/
         (7776*F^4*(M + mNucl)*Pi^3) - 
        (c1*mNucl*(M^4 + 2*M^2*\[CapitalDelta]^2))/(4*F^4*(M + mNucl)*Pi^3) + 
        (c2*mNucl*(M^4 + 2*M^2*\[CapitalDelta]^2))/(8*F^4*(M + mNucl)*Pi^3) + 
        (c3*mNucl*(M^4 + 2*M^2*\[CapitalDelta]^2))/(8*F^4*(M + mNucl)*Pi^3) - 
        (gA^2*M^2*(32*M^3*Pi + 33*M^2*\[CapitalDelta] + 
           42*\[CapitalDelta]^3))/(1728*F^4*(M + mNucl)*Pi^3*
          \[CapitalDelta]) + (5*g1^2*(320*M^5*Pi - 713*M^4*\[CapitalDelta] + 
           166*M^2*\[CapitalDelta]^3))/(139968*F^4*(M + mNucl)*Pi^3*
          \[CapitalDelta]) - 
        (M^2*(M^2*mNucl^2*(36*mNucl + 37*\[CapitalDelta]) + 
           6*\[CapitalDelta]*(mNucl^2*\[CapitalDelta]*(6*mNucl + 11*
                \[CapitalDelta]) + 64*F^2*Pi^2*(2*mNucl^2 - 3*mNucl*
                \[CapitalDelta] + 4*\[CapitalDelta]^2))))/
         (1728*F^4*mNucl^2*(M + mNucl)*Pi^3*\[CapitalDelta])) + 
      ((hA^4*(21*M^4 - 50*M^2*\[CapitalDelta]^2))/(486*F^4*(M + mNucl)*
          Pi^3) + hA^2*(-(M^2*(6*mNucl + 11*\[CapitalDelta])*
             (M^2 - 2*\[CapitalDelta]^2))/(288*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta]) - (25*g1*gA*(M^4 - 2*M^2*\[CapitalDelta]^2))/
           (1296*F^4*(M + mNucl)*Pi^3) - 
          (c1*mNucl*(M^4 - 2*M^2*\[CapitalDelta]^2))/(2*F^4*(M + mNucl)*
            Pi^3) + (c2*mNucl*(M^4 - 2*M^2*\[CapitalDelta]^2))/
           (4*F^4*(M + mNucl)*Pi^3) + 
          (c3*mNucl*(M^4 - 2*M^2*\[CapitalDelta]^2))/(4*F^4*(M + mNucl)*
            Pi^3) + (gA^2*(-39*M^4 + 14*M^2*\[CapitalDelta]^2))/
           (288*F^4*(M + mNucl)*Pi^3) - 
          (5*g1^2*(237*M^4 + 166*M^2*\[CapitalDelta]^2))/
           (69984*F^4*(M + mNucl)*Pi^3)))*Log[(2*\[CapitalDelta])/M] + 
      (((-8*gA^2*hA^2*(M^4 - M^2*\[CapitalDelta]^2))/(27*F^4*(M + mNucl)*Pi*
           \[CapitalDelta]) - (4*hA^4*(M^4 + 26*M^2*\[CapitalDelta]^2))/
          (243*F^4*(M + mNucl)*Pi*\[CapitalDelta]))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((4*hA^4*(M^4 - M^2*\[CapitalDelta]^2))/
          (243*F^4*(M + mNucl)*Pi*\[CapitalDelta]) + 
         hA^2*((-25*g1*gA*M^2*\[CapitalDelta])/(162*F^4*(M + mNucl)*Pi) - 
           (4*c1*M^2*mNucl*\[CapitalDelta])/(F^4*(M + mNucl)*Pi) + 
           (2*c2*M^2*mNucl*\[CapitalDelta])/(F^4*(M + mNucl)*Pi) + 
           (2*c3*M^2*mNucl*\[CapitalDelta])/(F^4*(M + mNucl)*Pi) - 
           (M^2*(6*mNucl + 11*\[CapitalDelta]))/(36*F^4*(M + mNucl)*Pi) + 
           (gA^2*(16*M^4 + 11*M^2*\[CapitalDelta]^2))/(108*F^4*(M + mNucl)*Pi*
             \[CapitalDelta]) + (5*g1^2*(160*M^4 + 83*M^2*\[CapitalDelta]^2))/
            (8748*F^4*(M + mNucl)*Pi*\[CapitalDelta])))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (gA^2*M^3)/(32*F^2*mNucl*(M + mNucl)*Pi) + 
      (mNucl*(8*F^2*(M + 8*(d1pd2 + d3 + 2*d5)*M^3) + M^3/Pi^2))/
       (64*F^4*(M + mNucl)*Pi) + 
      (hA^2*M^3*(8*F^2*Pi^2*(mNucl - 2*\[CapitalDelta]) + 
         3*mNucl^2*\[CapitalDelta]))/(72*F^4*mNucl^2*(M + mNucl)*Pi^3) - 
      (hA^2*M^3*\[CapitalDelta]*Log[(2*\[CapitalDelta])/M])/
       (12*F^4*(M + mNucl)*Pi^3) - 
      (hA^2*M^3*(\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (24*F^4*(M + mNucl)*Pi^3), (13*c1*M^2*mNucl)/(288*F^4*(M + mNucl)*
        Pi^3) + (gA^4*M*(M*(5 - 33*Pi) + 2*mNucl*(7 - 12*Pi)))/
       (3456*F^4*(M + mNucl)*Pi^3) - (c3*mNucl*(M^2 + 6*F^2*Pi^2))/
       (36*F^4*(M + mNucl)*Pi^3) + (c2*M*(-(M*mNucl) + 192*F^2*Pi^2))/
       (1152*F^4*(M + mNucl)*Pi^3) + 
      (M*(M - 32*d14md15*F^2*mNucl*Pi^2 - 512*e14*F^2*M*mNucl*Pi^2 - 
         256*e15*F^2*M*mNucl*Pi^2))/(192*F^4*(M + mNucl)*Pi^3) + 
      gA^2*((c3*M^2*mNucl)/(72*F^4*(M + mNucl)*Pi^2) - 
        (c4*M^2*mNucl)/(72*F^4*(M + mNucl)*Pi^2) + 
        (576*F^2*M*mNucl^2*Pi^2 + 576*F^2*mNucl^3*Pi^2 + 
          3*M^2*mNucl*Pi*(-77*mNucl^2 + 144*F^2*Pi) + 
          M^3*(288*F^2*Pi^2 - 2*mNucl^2*(133 + 24*Pi)))/(13824*F^4*M*mNucl^2*
          (M + mNucl)*Pi^3)) + (hA^4*(39*M^4 + 11*M^2*\[CapitalDelta]^2 - 
         80*\[CapitalDelta]^4 - 4*M*\[CapitalDelta]^2*
          (mNucl + 6*\[CapitalDelta]) + M^3*(mNucl + 12*\[CapitalDelta])))/
       (2916*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
        (M + \[CapitalDelta])) + 
      hA*(g1*((25*LECb5*M*mNucl*\[CapitalDelta])/(2916*F^4*(M + mNucl)*
            Pi^3) + (25*LECb4*M*mNucl*(M^3*(-14 + 3*Pi) + 6*M^2*(2 + Pi)*
              \[CapitalDelta] + 14*M*\[CapitalDelta]^2 - 
             12*\[CapitalDelta]^3))/(34992*F^4*(M + mNucl)*Pi^3*
            (M - \[CapitalDelta])*(M + \[CapitalDelta]))) + 
        gA*((LECb5*M*mNucl*(7*M^3*(4 + Pi) - 12*M^2*(2 + Pi)*
              \[CapitalDelta] - 28*M*\[CapitalDelta]^2 + 
             24*\[CapitalDelta]^3))/(648*F^4*(M + mNucl)*Pi^3*
            (M - \[CapitalDelta])*(M + \[CapitalDelta])) + 
          (LECb4*M*mNucl*(M^3*(182 + 33*Pi) - 78*M^2*(2 + Pi)*
              \[CapitalDelta] - 182*M*\[CapitalDelta]^2 + 
             156*\[CapitalDelta]^3))/(3888*F^4*(M + mNucl)*Pi^3*
            (M - \[CapitalDelta])*(M + \[CapitalDelta])))) + 
      hA^2*(-(c4*M*mNucl*\[CapitalDelta])/(162*F^4*(M + mNucl)*Pi^3) - 
        (c3*mNucl*(M^2 + 2*\[CapitalDelta]^2))/(24*F^4*(M + mNucl)*Pi^3) - 
        (5*g1*gA*(6*M^3*(46*mNucl - 35*\[CapitalDelta])*\[CapitalDelta]^4 + 
           10*M^2*(17*mNucl - 8*\[CapitalDelta])*\[CapitalDelta]^5 - 
           60*M*\[CapitalDelta]^6*(mNucl + \[CapitalDelta]) - 
           60*\[CapitalDelta]^7*(2*mNucl + \[CapitalDelta]) - 
           10*M^6*\[CapitalDelta]*(2*mNucl*(5 + 3*Pi) + (23 - 15*Pi)*
              \[CapitalDelta]) + 3*M^7*(32*mNucl + 5*(-20 + Pi)*
              \[CapitalDelta]) - 3*M^5*\[CapitalDelta]^2*
            (4*mNucl*(26 + 5*Pi) + 5*(-38 + 5*Pi)*\[CapitalDelta]) - 
           10*M^4*\[CapitalDelta]^3*(mNucl*(-5 + 6*Pi) + (-37 + 9*Pi)*
              \[CapitalDelta])))/(69984*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) - 
        (5*g1^2*(240*M^8*Pi - 210*M^2*(mNucl - 6*\[CapitalDelta])*
            \[CapitalDelta]^5 + 180*\[CapitalDelta]^7*(2*mNucl + 
             \[CapitalDelta]) + 60*M*\[CapitalDelta]^6*(9*mNucl + 
             \[CapitalDelta]) + 2*M^3*\[CapitalDelta]^4*(-682*mNucl + 
             1145*\[CapitalDelta]) + M^7*(mNucl*(256 - 240*Pi) + 
             5*(428 - 99*Pi)*\[CapitalDelta]) + 30*M^6*\[CapitalDelta]*
            (2*mNucl*(13 + Pi) + (63 - 61*Pi)*\[CapitalDelta]) + 
           30*M^4*\[CapitalDelta]^3*(mNucl*(-31 + 34*Pi) + (-111 + 35*Pi)*
              \[CapitalDelta]) + M^5*\[CapitalDelta]^2*
            (mNucl*(568 + 780*Pi) + 5*(-898 + 207*Pi)*\[CapitalDelta])))/
         (1259712*F^4*M*(M + mNucl)*Pi^3*(M - \[CapitalDelta])^2*
          \[CapitalDelta]*(M + \[CapitalDelta])^2) - 
        (gA^2*(144*M^8*Pi + 2*M^3*(mNucl*(-50 + 72*Pi) - 155*\[CapitalDelta])*
            \[CapitalDelta]^4 - 6*M^2*(63*mNucl - 8*\[CapitalDelta])*
            \[CapitalDelta]^5 + 108*\[CapitalDelta]^7*(2*mNucl + 
             \[CapitalDelta]) + 12*M*\[CapitalDelta]^6*(9*mNucl + 
             37*\[CapitalDelta]) + 6*M^6*\[CapitalDelta]*(2*mNucl*(3 + Pi) + 
             (65 - 93*Pi)*\[CapitalDelta]) + M^7*(16*mNucl*(14 + 15*Pi) + 
             (452 + 9*Pi)*\[CapitalDelta]) + 6*M^4*\[CapitalDelta]^3*
            (mNucl*(21 + 34*Pi) + (-91 + 27*Pi)*\[CapitalDelta]) + 
           M^5*\[CapitalDelta]^2*(-4*mNucl*(58 + 105*Pi) + (-586 + 243*Pi)*
              \[CapitalDelta])))/(15552*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (-48*M^3*mNucl^2*\[CapitalDelta]^2 + 4*M^4*mNucl^2*
           (121*mNucl + 37*\[CapitalDelta]) - 24*mNucl^2*\[CapitalDelta]^2*
           (48*F^2*mNucl*Pi^2 + \[CapitalDelta]^2*(18*mNucl + 
              7*\[CapitalDelta])) + M^2*\[CapitalDelta]*
           (mNucl^2*\[CapitalDelta]*(-22*mNucl + 65*\[CapitalDelta]) + 
            576*F^2*Pi^2*(mNucl^2 - 3*mNucl*\[CapitalDelta] + 
              5*\[CapitalDelta]^2)) - 48*M*\[CapitalDelta]*
           (-(mNucl^2*\[CapitalDelta]^3) + 12*F^2*Pi^2*(mNucl^3 + 
              mNucl^2*\[CapitalDelta] - 3*mNucl*\[CapitalDelta]^2 + 
              5*\[CapitalDelta]^3)))/(15552*F^4*mNucl^2*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])*\[CapitalDelta]*(M + \[CapitalDelta]))) + 
      ((hA^4*(11*M^2 - 80*\[CapitalDelta]^2 - 
           4*M*(mNucl + 6*\[CapitalDelta])))/(1458*F^4*(M + mNucl)*Pi^3) + 
        hA*(g1*((25*LECb5*M*mNucl*\[CapitalDelta])/(972*F^4*(M + mNucl)*
              Pi^3) + (25*LECb4*mNucl*\[CapitalDelta]*
              (2*M + \[CapitalDelta]))/(1458*F^4*(M + mNucl)*Pi^3)) + 
          gA*(-(LECb5*mNucl*\[CapitalDelta]*(11*M + 12*\[CapitalDelta]))/
             (162*F^4*(M + mNucl)*Pi^3) - (LECb4*mNucl*\[CapitalDelta]*
              (14*M + 13*\[CapitalDelta]))/(162*F^4*(M + mNucl)*Pi^3))) + 
        hA^2*((c4*M*mNucl*\[CapitalDelta])/(81*F^4*(M + mNucl)*Pi^3) - 
          (c3*mNucl*(M^2 - 2*\[CapitalDelta]^2))/(12*F^4*(M + mNucl)*Pi^3) + 
          (gA^2*(9*M^2*(3*mNucl - \[CapitalDelta]) + M*\[CapitalDelta]*
              (3*mNucl + 4*\[CapitalDelta]) + \[CapitalDelta]^2*
              (-40*mNucl + 7*\[CapitalDelta])))/(1296*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta]) - (25*g1*gA*(M^2*(3*mNucl - \[CapitalDelta]) - 
             M*\[CapitalDelta]*(mNucl + 8*\[CapitalDelta]) - 
             \[CapitalDelta]^2*(8*mNucl + 9*\[CapitalDelta])))/
           (5832*F^4*(M + mNucl)*Pi^3*\[CapitalDelta]) + 
          (16*M*\[CapitalDelta]^2 - 8*\[CapitalDelta]^2*(18*mNucl + 
              7*\[CapitalDelta]) + M^2*(82*mNucl + 43*\[CapitalDelta]))/
           (2592*F^4*(M + mNucl)*Pi^3*\[CapitalDelta]) + 
          (25*g1^2*(M^2*(27*mNucl + 7*\[CapitalDelta]) - \[CapitalDelta]^2*
              (40*mNucl + 41*\[CapitalDelta]) - M*\[CapitalDelta]*
              (5*mNucl + 48*\[CapitalDelta])))/(104976*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta])))*Log[(2*\[CapitalDelta])/M] + 
      (((hA^4*(2*M^4 + 2*M^2*(16*mNucl - 81*\[CapitalDelta])*
             \[CapitalDelta] - 2*M^3*(mNucl + 14*\[CapitalDelta]) + 
            M*\[CapitalDelta]^2*(-16*mNucl + 55*\[CapitalDelta]) + 
            4*\[CapitalDelta]^3*(-17*mNucl + 67*\[CapitalDelta])))/
          (1458*F^4*(M + mNucl)*Pi*\[CapitalDelta]*
           (M^2 - \[CapitalDelta]^2)) + 
         hA^2*((4*c3*mNucl*(M + 2*\[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi) - 
           (2*c4*mNucl*(M + 2*\[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi) + 
           (gA^2*(2*M^2 - 2*M*mNucl + M*\[CapitalDelta] - 
              4*mNucl*\[CapitalDelta] + 6*\[CapitalDelta]^2))/
            (81*F^4*M*Pi*\[CapitalDelta] + 81*F^4*mNucl*Pi*\[CapitalDelta])))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - ((-(hA^4*(2*M^4 - 2*M^3*(mNucl + 10*\[CapitalDelta]) + 
             4*\[CapitalDelta]^3*(17*mNucl + 13*\[CapitalDelta]) - 
             2*M^2*\[CapitalDelta]*(16*mNucl + 21*\[CapitalDelta]) + 
             M*\[CapitalDelta]^2*(32*mNucl + 41*\[CapitalDelta])))/
          (1458*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])) + 
         hA^2*((2*c3*mNucl*(2*M - 23*\[CapitalDelta]))/(81*F^4*(M + mNucl)*
             Pi) - (2*c4*mNucl*(3*M + 2*\[CapitalDelta]))/(81*F^4*(M + mNucl)*
             Pi) - (25*g1*gA*(3*M^3 + M^2*(2*mNucl - 5*\[CapitalDelta]) - 
              6*M*\[CapitalDelta]*(mNucl + \[CapitalDelta]) - 
              \[CapitalDelta]^2*(2*mNucl + \[CapitalDelta])))/
            (1458*F^4*M^2*(M + mNucl)*Pi) - 
           (25*g1^2*(8*M^4 + M^2*\[CapitalDelta]*(-18*mNucl + 
                \[CapitalDelta]) + 9*\[CapitalDelta]^3*(2*mNucl + 
                \[CapitalDelta]) + 2*M*\[CapitalDelta]^2*(13*mNucl + 
                19*\[CapitalDelta]) - M^3*(8*mNucl + 29*\[CapitalDelta])))/
            (26244*F^4*M^2*(M + mNucl)*Pi*\[CapitalDelta]) - 
           (gA^2*(32*M^4 + 38*M*\[CapitalDelta]^2*(mNucl + \[CapitalDelta]) + 
              9*\[CapitalDelta]^3*(2*mNucl + \[CapitalDelta]) + 
              M^3*(32*mNucl + 13*\[CapitalDelta]) + M^2*\[CapitalDelta]*(
                -2*mNucl + 37*\[CapitalDelta])))/(324*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) + (-16*M^3 + 16*M*\[CapitalDelta]^2 - 
             8*\[CapitalDelta]^2*(18*mNucl + 7*\[CapitalDelta]) + 
             M^2*(154*mNucl + 71*\[CapitalDelta]))/(648*F^4*(M + mNucl)*Pi*
             (M^2 - \[CapitalDelta]^2))) + 
         hA*(g1*((-25*LECb4*mNucl*(M^2 - \[CapitalDelta]^2))/(729*F^4*M*(M + 
                mNucl)*Pi) - (25*LECb5*mNucl*(M^2 - \[CapitalDelta]^2))/
              (729*F^4*M*(M + mNucl)*Pi)) + 
           gA*((13*LECb4*mNucl*(M^2 - \[CapitalDelta]^2))/(81*F^4*M*(M + 
                mNucl)*Pi) + (4*LECb5*mNucl*(M^2 - \[CapitalDelta]^2))/
              (27*F^4*M*(M + mNucl)*Pi))))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - 
      ((hA*(g1*((25*LECb5*mNucl*(2*M - \[CapitalDelta])*\[CapitalDelta])/
              (1458*F^4*M*(M + mNucl)*Pi) + (25*LECb4*mNucl*(2*M - 
                \[CapitalDelta])*\[CapitalDelta])/(972*F^4*(M + mNucl)*Pi*(
                M - \[CapitalDelta]))) + gA*((5*LECb4*mNucl*\[CapitalDelta]*(
                -2*M + \[CapitalDelta]))/(108*F^4*(M + mNucl)*Pi*(M - 
                \[CapitalDelta])) + (5*LECb5*mNucl*\[CapitalDelta]*(-2*M + 
                \[CapitalDelta]))/(162*F^4*(M + mNucl)*Pi*(M - 
                \[CapitalDelta])))) + 
         hA^2*((-25*g1*gA*(3*M - 2*mNucl - 3*\[CapitalDelta])*
             (2*M - \[CapitalDelta])*\[CapitalDelta])/(1944*F^4*(M + mNucl)*
             Pi*(M - \[CapitalDelta])^2) + (5*gA^2*(3*M - 2*mNucl - 
              3*\[CapitalDelta])*(2*M - \[CapitalDelta])*\[CapitalDelta])/
            (432*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])^2) + 
           (25*g1^2*(2*M - \[CapitalDelta])*\[CapitalDelta]*
             (15*M^3 - 12*M*\[CapitalDelta]^2 + M^2*(-10*mNucl + 
                \[CapitalDelta]) - 4*\[CapitalDelta]^2*(2*mNucl + 
                \[CapitalDelta])))/(34992*F^4*M^2*(M + mNucl)*Pi*
             (M - \[CapitalDelta])^2)))*(-M + \[CapitalDelta] - 
         2*Sqrt[-M^2 + (-M + \[CapitalDelta])^2]*
          Log[(-M + \[CapitalDelta] + Sqrt[-M^2 + (-M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2) - 
      ((hA^2*((-25*g1*gA*\[CapitalDelta]*(2*M + \[CapitalDelta])*
             (19*M^3 + 4*\[CapitalDelta]^2*(2*mNucl + \[CapitalDelta]) + 
              4*M*\[CapitalDelta]*(4*mNucl + 5*\[CapitalDelta]) + 
              M^2*(10*mNucl + 31*\[CapitalDelta])))/(5832*F^4*M^2*(M + mNucl)*
             Pi*(M + \[CapitalDelta])^2) + (gA^2*\[CapitalDelta]*
             (2*M + \[CapitalDelta])*(95*M^3 + 36*\[CapitalDelta]^2*(
                2*mNucl + \[CapitalDelta]) + 4*M*\[CapitalDelta]*(20*mNucl + 
                29*\[CapitalDelta]) + M^2*(50*mNucl + 91*\[CapitalDelta])))/
            (1296*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) + 
           (25*g1^2*\[CapitalDelta]*(2*M + \[CapitalDelta])*
             (95*M^3 + 24*\[CapitalDelta]^2*(2*mNucl + \[CapitalDelta]) + 
              8*M*\[CapitalDelta]*(10*mNucl + 13*\[CapitalDelta]) + 
              M^2*(50*mNucl + 139*\[CapitalDelta])))/(104976*F^4*M^2*
             (M + mNucl)*Pi*(M + \[CapitalDelta])^2)) + 
         hA*(g1*((-25*LECb5*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta]))/
              (1458*F^4*M*(M + mNucl)*Pi) - (25*LECb4*mNucl*\[CapitalDelta]*(
                6*M^2 + 11*M*\[CapitalDelta] + 4*\[CapitalDelta]^2))/
              (2916*F^4*M*(M + mNucl)*Pi*(M + \[CapitalDelta]))) + 
           gA*((LECb5*mNucl*\[CapitalDelta]*(10*M^2 + 53*M*\[CapitalDelta] + 
                24*\[CapitalDelta]^2))/(162*F^4*M*(M + mNucl)*Pi*(M + 
                \[CapitalDelta])) + (LECb4*mNucl*\[CapitalDelta]*(30*M^2 + 
                119*M*\[CapitalDelta] + 52*\[CapitalDelta]^2))/
              (324*F^4*M*(M + mNucl)*Pi*(M + \[CapitalDelta])))))*
        (M + \[CapitalDelta] - 2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), -(c4*mNucl)/(12*F^2*(M + mNucl)*Pi) + 
      (gA^4*M*(2*mNucl*(-1 + 6*Pi) + M*(-2 + 21*Pi)))/(3456*F^4*(M + mNucl)*
        Pi^3) - (M*(mNucl + 384*d1pd2*F^2*mNucl*Pi^2 + 
         M*(3 - 192*d1pd2*F^2*Pi^2 - 576*d3*F^2*Pi^2 - 384*d5*F^2*Pi^2 + 
           768*e17*F^2*mNucl*Pi^2 + 768*e18*F^2*mNucl*Pi^2)))/
       (1152*F^4*(M + mNucl)*Pi^3) + 
      gA^2*(-(c3*M^2*mNucl)/(72*F^4*(M + mNucl)*Pi^2) + 
        (c4*M^2*mNucl*(11 + 12*Pi))/(864*F^4*(M + mNucl)*Pi^3) + 
        (-96*F^2*M*mNucl^2*Pi^2 - 96*F^2*mNucl^3*Pi^2 + 
          2*M^2*(-36*F^2*mNucl*Pi^2 + mNucl^3*(-7 + 6*Pi)) + 
          M^3*(-48*F^2*Pi^2 + mNucl^2*(12 + 47*Pi)))/(2304*F^4*M*mNucl^2*
          (M + mNucl)*Pi^3)) + (hA^4*(-19*M^2*\[CapitalDelta]^3 + 
         16*M*\[CapitalDelta]^3*(mNucl + 8*\[CapitalDelta]) + 
         8*\[CapitalDelta]^4*(4*mNucl + 13*\[CapitalDelta]) - 
         4*M^3*\[CapitalDelta]*(mNucl + 16*\[CapitalDelta]) - 
         2*M^4*(8*mNucl + 27*\[CapitalDelta])))/(11664*F^4*(M + mNucl)*Pi^3*
        (M - \[CapitalDelta])*\[CapitalDelta]*(M + \[CapitalDelta])) + 
      hA*(g1*((-25*LECb5*mNucl*(M^2 + 6*M*\[CapitalDelta] - 
             6*\[CapitalDelta]^2))/(17496*F^4*(M + mNucl)*Pi^3) - 
          (25*LECb4*mNucl*(M^4*(-7 + 12*Pi) + 6*M^3*(8 + Pi)*
              \[CapitalDelta] - 35*M^2*\[CapitalDelta]^2 - 
             48*M*\[CapitalDelta]^3 + 42*\[CapitalDelta]^4))/
           (139968*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
            (M + \[CapitalDelta]))) + 
        gA*((LECb5*mNucl*(2*M^5*Pi - M^4*(5 + 14*Pi)*\[CapitalDelta] + 
             2*M^3*(24 + Pi)*\[CapitalDelta]^2 - 17*M^2*\[CapitalDelta]^3 - 
             48*M*\[CapitalDelta]^4 + 22*\[CapitalDelta]^5))/
           (1296*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*\[CapitalDelta]*
            (M + \[CapitalDelta])) + (LECb4*mNucl*(-24*M^5*Pi - 
             M^4*(215 + 132*Pi)*\[CapitalDelta] + 6*M^3*(104 + 21*Pi)*
              \[CapitalDelta]^2 + 29*M^2*\[CapitalDelta]^3 - 
             624*M*\[CapitalDelta]^4 + 186*\[CapitalDelta]^5))/
           (15552*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*\[CapitalDelta]*
            (M + \[CapitalDelta])))) + 
      hA^2*(-(c4*mNucl*(19*M^2 - 8*M*\[CapitalDelta] + 38*\[CapitalDelta]^2))/
         (1296*F^4*(M + mNucl)*Pi^3) - 
        (5*g1*gA*(120*M^8*Pi + 240*\[CapitalDelta]^7*(2*mNucl + 
             \[CapitalDelta]) - 263*M^3*\[CapitalDelta]^4*
            (2*mNucl + 5*\[CapitalDelta]) + 20*M^2*\[CapitalDelta]^5*
            (-34*mNucl + 25*\[CapitalDelta]) + 30*M*\[CapitalDelta]^6*
            (14*mNucl + 25*\[CapitalDelta]) + M^7*(374*mNucl + 
             5*(49 - 96*Pi)*\[CapitalDelta]) + 10*M^4*\[CapitalDelta]^3*
            (10*mNucl*(-2 + 3*Pi) + (-166 + 9*Pi)*\[CapitalDelta]) - 
           10*M^6*\[CapitalDelta]*(2*mNucl*(-20 + 9*Pi) + (-92 + 9*Pi)*
              \[CapitalDelta]) + 4*M^5*\[CapitalDelta]^2*
            (mNucl*(-67 + 60*Pi) + 10*(8 + 9*Pi)*\[CapitalDelta])))/
         (279936*F^4*M*(M + mNucl)*Pi^3*(M - \[CapitalDelta])^2*
          \[CapitalDelta]*(M + \[CapitalDelta])^2) - 
        (5*g1^2*(480*M^8*Pi + 60*M^2*(14*mNucl - 47*\[CapitalDelta])*
            \[CapitalDelta]^5 + 30*M*(2*mNucl - 33*\[CapitalDelta])*
            \[CapitalDelta]^6 - 720*\[CapitalDelta]^7*(2*mNucl + 
             \[CapitalDelta]) - M^3*\[CapitalDelta]^4*(946*mNucl + 
             2085*\[CapitalDelta]) - 4*M^5*\[CapitalDelta]^2*
            (mNucl*(-563 + 780*Pi) + 30*(-64 + 9*Pi)*\[CapitalDelta]) - 
           30*M^6*\[CapitalDelta]*(2*mNucl*(52 + Pi) + (124 + 17*Pi)*
              \[CapitalDelta]) - 30*M^4*\[CapitalDelta]^3*
            (2*mNucl*(-62 + 17*Pi) + (-242 + 35*Pi)*\[CapitalDelta]) + 
           M^7*(2*mNucl*(-683 + 480*Pi) + 15*(-307 + 144*Pi)*
              \[CapitalDelta])))/(5038848*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (gA^2*(912*M^8*Pi + M^3*(18*mNucl*(-83 + 32*Pi) - 
             3943*\[CapitalDelta])*\[CapitalDelta]^4 + 432*\[CapitalDelta]^7*
            (2*mNucl + \[CapitalDelta]) + 12*M^2*\[CapitalDelta]^5*
            (-126*mNucl + 67*\[CapitalDelta]) + 6*M*\[CapitalDelta]^6*
            (174*mNucl + 313*\[CapitalDelta]) + 6*M^4*\[CapitalDelta]^3*
            (mNucl*(84 + 66*Pi) + (-498 + 59*Pi)*\[CapitalDelta]) + 
           4*M^5*\[CapitalDelta]^2*(-3*mNucl*(13 + 140*Pi) + 
             2*(292 + 69*Pi)*\[CapitalDelta]) - 6*M^6*\[CapitalDelta]*
            (mNucl*(-24 + 62*Pi) + (-292 + 239*Pi)*\[CapitalDelta]) + 
           M^7*(mNucl*(606 + 960*Pi) - (271 + 384*Pi)*\[CapitalDelta])))/
         (62208*F^4*M*(M + mNucl)*Pi^3*(M - \[CapitalDelta])^2*
          \[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (58*M^3*mNucl^2*\[CapitalDelta]^2 + M^4*mNucl^2*
           (-2*mNucl + \[CapitalDelta]) + 2*mNucl^2*\[CapitalDelta]^2*
           (48*F^2*mNucl*Pi^2 + (6*mNucl - \[CapitalDelta])*
             \[CapitalDelta]^2) + M^2*\[CapitalDelta]*
           (mNucl^2*\[CapitalDelta]*(-10*mNucl + \[CapitalDelta]) + 
            96*F^2*Pi^2*(mNucl^2 - 3*mNucl*\[CapitalDelta] + 
              5*\[CapitalDelta]^2)) - 4*M*\[CapitalDelta]*
           (mNucl^2*\[CapitalDelta]^2*(5*mNucl + 22*\[CapitalDelta]) - 
            24*F^2*Pi^2*(2*mNucl^3 - mNucl^2*\[CapitalDelta] + 
              3*mNucl*\[CapitalDelta]^2 - 5*\[CapitalDelta]^3)))/
         (5184*F^4*mNucl^2*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
          \[CapitalDelta]*(M + \[CapitalDelta]))) + 
      ((hA^4*(-19*M^2 + 16*M*(mNucl + 8*\[CapitalDelta]) + 
           8*\[CapitalDelta]*(4*mNucl + 13*\[CapitalDelta])))/
         (5832*F^4*(M + mNucl)*Pi^3) + 
        hA^2*(-(c4*mNucl*(19*M^2 + 8*M*\[CapitalDelta] - 38*\[CapitalDelta]^
                2))/(648*F^4*(M + mNucl)*Pi^3) + 
          (25*g1*gA*(M^2*(6*mNucl - 5*\[CapitalDelta]) - 2*\[CapitalDelta]^2*
              (10*mNucl + 3*\[CapitalDelta]) - 4*M*\[CapitalDelta]*
              (2*mNucl + 5*\[CapitalDelta])))/(46656*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta]) - (25*g1^2*(3*M^2*(18*mNucl - 7*
                \[CapitalDelta]) - 2*\[CapitalDelta]^2*(10*mNucl + 11*
                \[CapitalDelta]) - 4*M*\[CapitalDelta]*(10*mNucl + 21*
                \[CapitalDelta])))/(839808*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta]) + (2*(6*mNucl - \[CapitalDelta])*
             \[CapitalDelta]^2 + M^2*(-6*mNucl + \[CapitalDelta]) - 
            4*M*\[CapitalDelta]*(5*mNucl + 22*\[CapitalDelta]))/
           (2592*F^4*(M + mNucl)*Pi^3*\[CapitalDelta]) + 
          (gA^2*(2*(58*mNucl - 45*\[CapitalDelta])*\[CapitalDelta]^2 + 
             M^2*(26*mNucl + 29*\[CapitalDelta]) - 4*M*\[CapitalDelta]*
              (6*mNucl + 59*\[CapitalDelta])))/(10368*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta])) + 
        hA*(g1*((25*LECb4*mNucl*(7*M^2 - 32*M*\[CapitalDelta] - 46*
                \[CapitalDelta]^2))/(23328*F^4*(M + mNucl)*Pi^3) + 
            (25*LECb5*mNucl*(M^2 - 3*M*\[CapitalDelta] - 6*\[CapitalDelta]^
                 2))/(2916*F^4*(M + mNucl)*Pi^3)) + 
          gA*((LECb5*mNucl*(-13*M^2 + 44*M*\[CapitalDelta] + 70*
                \[CapitalDelta]^2))/(648*F^4*(M + mNucl)*Pi^3) + 
            (LECb4*mNucl*(-23*M^2 + 224*M*\[CapitalDelta] + 270*
                \[CapitalDelta]^2))/(2592*F^4*(M + mNucl)*Pi^3))))*
       Log[(2*\[CapitalDelta])/M] + 
      (((hA^4*(2*M^4 + 4*M*(8*mNucl - 53*\[CapitalDelta])*\[CapitalDelta]^2 + 
            2*(17*mNucl - 67*\[CapitalDelta])*\[CapitalDelta]^3 + 
            4*M^3*(mNucl + 26*\[CapitalDelta]) + M^2*\[CapitalDelta]*
             (-16*mNucl + 105*\[CapitalDelta])))/(2916*F^4*(M + mNucl)*Pi*
           (M - \[CapitalDelta])*\[CapitalDelta]*(M + \[CapitalDelta])) + 
         hA^2*((-2*c3*mNucl*(2*M + \[CapitalDelta]))/(81*F^4*(M + mNucl)*
             Pi) + (c4*mNucl*(2*M + \[CapitalDelta]))/(81*F^4*(M + mNucl)*
             Pi) + (gA^2*(2*M^2 + 4*M*(mNucl - 2*\[CapitalDelta]) + 
              (2*mNucl - 3*\[CapitalDelta])*\[CapitalDelta]))/
            (162*F^4*(M + mNucl)*Pi*\[CapitalDelta])))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - ((-(hA^4*(2*M^4 + 4*M^3*(mNucl + 6*\[CapitalDelta]) - 
             4*M*\[CapitalDelta]^2*(16*mNucl + 11*\[CapitalDelta]) + 
             M^2*\[CapitalDelta]*(48*mNucl + 37*\[CapitalDelta]) - 
             2*\[CapitalDelta]^3*(49*mNucl + 37*\[CapitalDelta])))/
          (2916*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])) + 
         hA^2*((2*c4*mNucl*(M - 3*\[CapitalDelta]))/(27*F^4*(M + mNucl)*Pi) - 
           (2*c3*mNucl*(2*M + \[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi) - 
           (25*g1*gA*(M^4 - 3*M^3*\[CapitalDelta] - 2*M^2*(mNucl - 
                2*\[CapitalDelta])*\[CapitalDelta] + 6*M*\[CapitalDelta]^2*(
                mNucl + \[CapitalDelta]) + \[CapitalDelta]^3*(2*mNucl + 
                \[CapitalDelta])))/(1458*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) - (25*g1^2*(4*M^4 + M^2*(2*mNucl - 
                21*\[CapitalDelta])*\[CapitalDelta] - \[CapitalDelta]^3*(
                2*mNucl + \[CapitalDelta]) - 2*M*\[CapitalDelta]^2*(
                13*mNucl + 11*\[CapitalDelta]) + M^3*(8*mNucl + 
                13*\[CapitalDelta])))/(26244*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) + (29*M^3 + (6*mNucl - \[CapitalDelta])*
              \[CapitalDelta]^2 + M^2*(-6*mNucl + \[CapitalDelta]) - 
             2*M*\[CapitalDelta]*(5*mNucl + 22*\[CapitalDelta]))/
            (324*F^4*(M + mNucl)*Pi*(M^2 - \[CapitalDelta]^2)) + 
           (gA^2*(34*M^4 + 38*M*\[CapitalDelta]^2*(mNucl + \[CapitalDelta]) + 
              9*\[CapitalDelta]^3*(2*mNucl + \[CapitalDelta]) + 
              M^3*(32*mNucl + 9*\[CapitalDelta]) + M^2*(-6*mNucl*
                 \[CapitalDelta] + 33*\[CapitalDelta]^2)))/
            (324*F^4*M^2*(M + mNucl)*Pi*\[CapitalDelta])) + 
         hA*(g1*((25*LECb4*mNucl*(M^2 - \[CapitalDelta]^2))/(729*F^4*M*(M + 
                mNucl)*Pi) + (25*LECb5*mNucl*(M^2 - \[CapitalDelta]^2))/
              (729*F^4*M*(M + mNucl)*Pi)) + 
           gA*(-(LECb4*mNucl*(M^3 + 13*M^2*\[CapitalDelta] - 
                 M*\[CapitalDelta]^2 - 13*\[CapitalDelta]^3))/
              (81*F^4*M*(M + mNucl)*Pi*\[CapitalDelta]) + 
             (LECb5*mNucl*(M^3 - 12*M^2*\[CapitalDelta] - M*\[CapitalDelta]^
                  2 + 12*\[CapitalDelta]^3))/(81*F^4*M*(M + mNucl)*Pi*
               \[CapitalDelta]))))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - ((hA^2*((5*gA^2*(3*M - 2*mNucl - 3*\[CapitalDelta])*
             (2*M - \[CapitalDelta])*\[CapitalDelta])/(2592*F^4*(M + mNucl)*
             Pi*(M - \[CapitalDelta])^2) + (25*g1*gA*(2*M - \[CapitalDelta])*
             \[CapitalDelta]*(5*M^2 - 8*\[CapitalDelta]*(mNucl + 
                \[CapitalDelta]) + M*(2*mNucl + 3*\[CapitalDelta])))/
            (11664*F^4*M*(M + mNucl)*Pi*(M - \[CapitalDelta])^2) - 
           (25*g1^2*(2*M - \[CapitalDelta])*\[CapitalDelta]*
             (65*M^3 + M^2*(10*mNucl - 17*\[CapitalDelta]) + 
              8*\[CapitalDelta]^2*(2*mNucl + \[CapitalDelta]) - 
              8*M*\[CapitalDelta]*(10*mNucl + 7*\[CapitalDelta])))/
            (209952*F^4*M^2*(M + mNucl)*Pi*(M - \[CapitalDelta])^2)) + 
         hA*(gA*((5*LECb4*mNucl*\[CapitalDelta]*(-2*M + \[CapitalDelta]))/
              (648*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])) + 
             (5*LECb5*mNucl*\[CapitalDelta]*(-2*M + \[CapitalDelta]))/
              (162*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta]))) + 
           g1*((25*LECb5*mNucl*(2*M - \[CapitalDelta])*\[CapitalDelta])/
              (1458*F^4*M*(M + mNucl)*Pi) + (25*LECb4*mNucl*\[CapitalDelta]*(
                2*M^2 - 9*M*\[CapitalDelta] + 4*\[CapitalDelta]^2))/
              (5832*F^4*M*(M + mNucl)*Pi*(M - \[CapitalDelta])))))*
        (-M + \[CapitalDelta] - 2*Sqrt[-M^2 + (-M + \[CapitalDelta])^2]*
          Log[(-M + \[CapitalDelta] + Sqrt[-M^2 + (-M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2) - 
      ((hA^2*((25*g1*gA*\[CapitalDelta]*(2*M + \[CapitalDelta])*
             (-3*M^3 + 8*\[CapitalDelta]^2*(2*mNucl + \[CapitalDelta]) + 
              8*M*\[CapitalDelta]*(3*mNucl + 4*\[CapitalDelta]) + 
              M^2*(6*mNucl + 25*\[CapitalDelta])))/(11664*F^4*M^2*(M + mNucl)*
             Pi*(M + \[CapitalDelta])^2) - (25*g1^2*\[CapitalDelta]*
             (2*M + \[CapitalDelta])*(25*M^3 + 16*\[CapitalDelta]^2*(
                2*mNucl + \[CapitalDelta]) + 16*M*\[CapitalDelta]*(5*mNucl + 
                6*\[CapitalDelta]) + 3*M^2*(10*mNucl + 47*\[CapitalDelta])))/
            (209952*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) - 
           (gA^2*\[CapitalDelta]*(2*M + \[CapitalDelta])*(-55*M^3 + 
              72*\[CapitalDelta]^2*(2*mNucl + \[CapitalDelta]) + 
              8*M*\[CapitalDelta]*(20*mNucl + 29*\[CapitalDelta]) + 
              M^2*(30*mNucl + 77*\[CapitalDelta])))/(2592*F^4*M^2*(M + mNucl)*
             Pi*(M + \[CapitalDelta])^2)) + 
         hA*(gA*((-13*LECb4*mNucl*\[CapitalDelta]*(10*M^2 + 
                21*M*\[CapitalDelta] + 8*\[CapitalDelta]^2))/(648*F^4*M*(M + 
                mNucl)*Pi*(M + \[CapitalDelta])) - 
             (LECb5*mNucl*\[CapitalDelta]*(10*M^2 + 21*M*\[CapitalDelta] + 
                8*\[CapitalDelta]^2))/(54*F^4*M*(M + mNucl)*Pi*(M + 
                \[CapitalDelta]))) + g1*((25*LECb5*mNucl*\[CapitalDelta]*(
                2*M + \[CapitalDelta]))/(486*F^4*M*(M + mNucl)*Pi) + 
             (25*LECb4*mNucl*\[CapitalDelta]*(26*M^2 + 37*M*\[CapitalDelta] + 
                12*\[CapitalDelta]^2))/(5832*F^4*M*(M + mNucl)*Pi*(M + 
                \[CapitalDelta])))))*(M + \[CapitalDelta] - 
         2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), (c1*M^2*(13*mNucl^2 + 72*F^2*Pi^2))/
       (288*F^4*mNucl*(M + mNucl)*Pi^3) - 
      (gA^4*M*(4*mNucl*(7 + 6*Pi) + M*(37 + 6*Pi)))/(3456*F^4*(M + mNucl)*
        Pi^3) - (c3*(12*F^2*mNucl^2*Pi^2 + M^2*(2*mNucl^2 + 9*F^2*Pi^2)))/
       (72*F^4*mNucl*(M + mNucl)*Pi^3) - 
      (c2*M*(-192*F^2*mNucl*Pi^2 + M*(mNucl^2 + 144*F^2*Pi^2)))/
       (1152*F^4*mNucl*(M + mNucl)*Pi^3) + 
      (M*(64*d14md15*F^2*mNucl*Pi^2 + M*(1 + 96*d14md15*F^2*Pi^2 - 
           512*e14*F^2*mNucl*Pi^2 - 256*e15*F^2*mNucl*Pi^2)))/
       (192*F^4*(M + mNucl)*Pi^3) + 
      gA^2*(-(c3*M^2*mNucl)/(36*F^4*(M + mNucl)*Pi^2) + 
        (c4*M^2*mNucl)/(36*F^4*(M + mNucl)*Pi^2) + 
        (-231*M^2*mNucl^3*Pi - 1152*F^2*M*mNucl^2*Pi^2 - 
          1152*F^2*mNucl^3*Pi^2 + M^3*(72*F^2*Pi^2 + mNucl^2*(-266 + 96*Pi)))/
         (13824*F^4*M*mNucl^2*(M + mNucl)*Pi^3)) + 
      (hA^4*(36*M^4 + 23*M^2*\[CapitalDelta]^2 - 80*\[CapitalDelta]^4 + 
         8*M*\[CapitalDelta]^2*(mNucl + 6*\[CapitalDelta]) - 
         2*M^3*(mNucl + 12*\[CapitalDelta])))/(2916*F^4*(M + mNucl)*Pi^3*
        (M - \[CapitalDelta])*(M + \[CapitalDelta])) + 
      hA*(g1*((-25*LECb5*M*mNucl*\[CapitalDelta])/(1458*F^4*(M + mNucl)*
            Pi^3) - (25*LECb4*M*mNucl*(M^2*(7 + 3*Pi) + 
             19*M*\[CapitalDelta] + 12*\[CapitalDelta]^2))/
           (17496*F^4*(M + mNucl)*Pi^3*(M + \[CapitalDelta]))) + 
        gA*(-(LECb5*M*mNucl*(7*M^3*(-2 + Pi) + 6*M^2*(-4 + Pi)*
               \[CapitalDelta] + 14*M*\[CapitalDelta]^2 + 24*\[CapitalDelta]^
                3))/(324*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
            (M + \[CapitalDelta])) - (LECb4*M*mNucl*(M^3*(-91 + 33*Pi) + 
             39*M^2*(-4 + Pi)*\[CapitalDelta] + 91*M*\[CapitalDelta]^2 + 
             156*\[CapitalDelta]^3))/(1944*F^4*(M + mNucl)*Pi^3*
            (M - \[CapitalDelta])*(M + \[CapitalDelta])))) + 
      hA^2*((c4*M*mNucl*\[CapitalDelta])/(81*F^4*(M + mNucl)*Pi^3) - 
        (c3*mNucl*(M^2 + 2*\[CapitalDelta]^2))/(24*F^4*(M + mNucl)*Pi^3) - 
        (5*g1*gA*(60*\[CapitalDelta]^5*(2*mNucl + \[CapitalDelta]) + 
           30*M*\[CapitalDelta]^4*(7*mNucl + 9*\[CapitalDelta]) + 
           10*M^2*\[CapitalDelta]^3*(13*mNucl + 47*\[CapitalDelta]) + 
           2*M^3*\[CapitalDelta]^2*(94*mNucl + 155*\[CapitalDelta]) + 
           M^4*\[CapitalDelta]*(mNucl*(196 - 30*Pi) + 5*(10 - 9*Pi)*
              \[CapitalDelta]) + 3*M^5*(16*mNucl - 35*Pi*\[CapitalDelta])))/
         (34992*F^4*M*(M + mNucl)*Pi^3*\[CapitalDelta]*(M + \[CapitalDelta])^
           2) + (gA^2*(288*M^8*Pi + 2*M^3*(mNucl*(25 + 72*Pi) - 
             206*\[CapitalDelta])*\[CapitalDelta]^4 - 
           6*M*(9*mNucl - 17*\[CapitalDelta])*\[CapitalDelta]^6 + 
           108*\[CapitalDelta]^7*(2*mNucl + \[CapitalDelta]) - 
           6*M^2*\[CapitalDelta]^5*(63*mNucl + 19*\[CapitalDelta]) + 
           3*M^6*\[CapitalDelta]*(-2*mNucl*(-6 + Pi) + (22 - 117*Pi)*
              \[CapitalDelta]) + M^5*\[CapitalDelta]^2*
            (mNucl*(116 - 420*Pi) + (482 - 63*Pi)*\[CapitalDelta]) + 
           3*M^4*\[CapitalDelta]^3*(mNucl*(42 - 34*Pi) + 5*(-4 + 9*Pi)*
              \[CapitalDelta]) + M^7*(16*mNucl*(-7 + 15*Pi) - 
             (172 + 9*Pi)*\[CapitalDelta])))/(7776*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) - 
        (5*g1^2*(480*M^6*Pi - 180*\[CapitalDelta]^5*(2*mNucl + 
             \[CapitalDelta]) - 30*M*\[CapitalDelta]^4*(15*mNucl + 
             29*\[CapitalDelta]) - 30*M^2*\[CapitalDelta]^3*
            (11*mNucl + 67*\[CapitalDelta]) - 2*M^3*\[CapitalDelta]^2*
            (446*mNucl + 845*\[CapitalDelta]) + M^4*\[CapitalDelta]*
            (mNucl*(-524 + 510*Pi) + 5*(-94 + 105*Pi)*\[CapitalDelta]) + 
           M^5*(16*mNucl*(8 + 15*Pi) + 5*(-20 + 309*Pi)*\[CapitalDelta])))/
         (629856*F^4*M*(M + mNucl)*Pi^3*\[CapitalDelta]*(M + \[CapitalDelta])^
           2) + (96*M^3*mNucl^2*\[CapitalDelta]^2 + 
          4*M^4*(121*mNucl^3 + 37*mNucl^2*\[CapitalDelta] + 
            432*F^2*Pi^2*\[CapitalDelta]) - 24*mNucl^2*\[CapitalDelta]^2*
           (48*F^2*mNucl*Pi^2 + \[CapitalDelta]^2*(18*mNucl + 
              7*\[CapitalDelta])) + M^2*\[CapitalDelta]*
           (mNucl^2*\[CapitalDelta]*(-22*mNucl + 65*\[CapitalDelta]) + 
            576*F^2*Pi^2*(4*mNucl^2 - 6*mNucl*\[CapitalDelta] + 
              5*\[CapitalDelta]^2)) - 96*M*\[CapitalDelta]*
           (mNucl^2*\[CapitalDelta]^3 - 12*F^2*Pi^2*(mNucl^3 - 
              2*mNucl^2*\[CapitalDelta] + 3*mNucl*\[CapitalDelta]^2 - 
              4*\[CapitalDelta]^3)))/(15552*F^4*mNucl^2*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])*\[CapitalDelta]*(M + \[CapitalDelta]))) + 
      ((hA^4*(23*M^2 - 80*\[CapitalDelta]^2 + 
           8*M*(mNucl + 6*\[CapitalDelta])))/(1458*F^4*(M + mNucl)*Pi^3) + 
        hA*(gA*((LECb4*mNucl*(28*M - 13*\[CapitalDelta])*\[CapitalDelta])/
             (162*F^4*(M + mNucl)*Pi^3) + (LECb5*mNucl*(11*M - 6*
                \[CapitalDelta])*\[CapitalDelta])/(81*F^4*(M + mNucl)*
              Pi^3)) + g1*((-25*LECb5*M*mNucl*\[CapitalDelta])/
             (486*F^4*(M + mNucl)*Pi^3) - (25*LECb4*mNucl*
              (4*M - \[CapitalDelta])*\[CapitalDelta])/(1458*F^4*(M + mNucl)*
              Pi^3))) + hA^2*((-2*c4*M*mNucl*\[CapitalDelta])/
           (81*F^4*(M + mNucl)*Pi^3) - (c3*mNucl*(M^2 - 2*\[CapitalDelta]^2))/
           (12*F^4*(M + mNucl)*Pi^3) - 
          (25*g1*gA*(2*M*(mNucl - 4*\[CapitalDelta])*\[CapitalDelta] + 
             M^2*(3*mNucl + 2*\[CapitalDelta]) - \[CapitalDelta]^2*
              (8*mNucl + 9*\[CapitalDelta])))/(5832*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta]) + (25*g1^2*(2*M*(5*mNucl - 12*\[CapitalDelta])*
              \[CapitalDelta] + M^2*(27*mNucl + 22*\[CapitalDelta]) - 
             \[CapitalDelta]^2*(40*mNucl + 41*\[CapitalDelta])))/
           (104976*F^4*(M + mNucl)*Pi^3*\[CapitalDelta]) + 
          (-32*M*\[CapitalDelta]^2 - 8*\[CapitalDelta]^2*(18*mNucl + 
              7*\[CapitalDelta]) + M^2*(82*mNucl + 43*\[CapitalDelta]))/
           (2592*F^4*(M + mNucl)*Pi^3*\[CapitalDelta]) + 
          (gA^2*(9*M^2*(3*mNucl - 2*\[CapitalDelta]) + \[CapitalDelta]^2*
              (-40*mNucl + 7*\[CapitalDelta]) - 2*M*\[CapitalDelta]*
              (3*mNucl + 64*\[CapitalDelta])))/(1296*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta])))*Log[(2*\[CapitalDelta])/M] + 
      ((hA^2*((-8*c3*mNucl*(M - \[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi) + 
           (4*c4*mNucl*(M - \[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi) + 
           (2*gA^2*(4*M + 2*mNucl - 3*\[CapitalDelta])*(M - \[CapitalDelta]))/
            (81*F^4*(M + mNucl)*Pi*\[CapitalDelta])) + 
         (hA^4*(4*M^3 + 2*(17*mNucl - 67*\[CapitalDelta])*\[CapitalDelta]^2 + 
            M*\[CapitalDelta]*(18*mNucl + 23*\[CapitalDelta]) + 
            2*M^2*(mNucl + 40*\[CapitalDelta])))/(729*F^4*(M + mNucl)*Pi*
           \[CapitalDelta]*(M + \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((hA^4*(-4*M^4 - 2*M^3*(mNucl - 14*\[CapitalDelta]) + 
            M*(32*mNucl - 61*\[CapitalDelta])*\[CapitalDelta]^2 - 
            2*\[CapitalDelta]^3*(17*mNucl + 13*\[CapitalDelta]) + 
            M^2*\[CapitalDelta]*(16*mNucl + 69*\[CapitalDelta])))/
          (729*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])) + 
         hA^2*((4*c4*mNucl*(3*M - \[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi) - 
           (2*c3*mNucl*(4*M + 23*\[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi) - 
           (25*g1*gA*(6*M*\[CapitalDelta]*(2*mNucl + \[CapitalDelta]) - 
              \[CapitalDelta]^2*(2*mNucl + \[CapitalDelta]) + 
              M^2*(2*mNucl + 13*\[CapitalDelta])))/(1458*F^4*M^2*(M + mNucl)*
             Pi) + (32*M^3 - 32*M*\[CapitalDelta]^2 - 8*\[CapitalDelta]^2*
              (18*mNucl + 7*\[CapitalDelta]) + M^2*(154*mNucl + 71*
                \[CapitalDelta]))/(648*F^4*(M + mNucl)*Pi*
             (M^2 - \[CapitalDelta]^2)) + 
           (gA^2*(64*M^4 + 32*M^3*(2*mNucl + \[CapitalDelta]) - 
              9*\[CapitalDelta]^3*(2*mNucl + \[CapitalDelta]) + 
              2*M*\[CapitalDelta]^2*(38*mNucl + 11*\[CapitalDelta]) + 
              M^2*\[CapitalDelta]*(2*mNucl + 77*\[CapitalDelta])))/
            (324*F^4*M^2*(M + mNucl)*Pi*\[CapitalDelta]) - 
           (25*g1^2*(32*M^4 + 9*\[CapitalDelta]^3*(2*mNucl + 
                \[CapitalDelta]) + 4*M^3*(4*mNucl + \[CapitalDelta]) - 
              2*M*\[CapitalDelta]^2*(26*mNucl + 11*\[CapitalDelta]) - 
              M^2*\[CapitalDelta]*(18*mNucl + 77*\[CapitalDelta])))/
            (26244*F^4*M^2*(M + mNucl)*Pi*\[CapitalDelta])) + 
         hA*(gA*((-26*LECb4*mNucl*(M^2 - \[CapitalDelta]^2))/(81*F^4*M*(M + 
                mNucl)*Pi) - (8*LECb5*mNucl*(M^2 - \[CapitalDelta]^2))/
              (27*F^4*M*(M + mNucl)*Pi)) + 
           g1*((50*LECb4*mNucl*(M^2 - \[CapitalDelta]^2))/(729*F^4*M*(M + 
                mNucl)*Pi) + (50*LECb5*mNucl*(M^2 - \[CapitalDelta]^2))/
              (729*F^4*M*(M + mNucl)*Pi))))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - ((hA^2*((-125*g1^2*(2*M - \[CapitalDelta])*\[CapitalDelta]*
             (M + 2*mNucl + \[CapitalDelta]))/(17496*F^4*M^2*(M + mNucl)*
             Pi) + (25*g1*gA*(2*M - \[CapitalDelta])*\[CapitalDelta]*
             (M + 2*mNucl + \[CapitalDelta]))/(972*F^4*M^2*(M + mNucl)*Pi) - 
           (gA^2*(2*M - \[CapitalDelta])*\[CapitalDelta]*
             (5*M^3 + M^2*(10*mNucl - 21*\[CapitalDelta]) + 9*\[CapitalDelta]^
                2*(2*mNucl + \[CapitalDelta]) + M*\[CapitalDelta]*(
                -20*mNucl + 7*\[CapitalDelta])))/(216*F^4*M^2*(M + mNucl)*Pi*
             (M - \[CapitalDelta])^2)) + 
         hA*(g1*((25*LECb4*mNucl*\[CapitalDelta]*(-2*M + \[CapitalDelta]))/
              (486*F^4*M*(M + mNucl)*Pi) + (25*LECb5*mNucl*\[CapitalDelta]*(
                -2*M + \[CapitalDelta]))/(729*F^4*M*(M + mNucl)*Pi)) + 
           gA*((LECb4*mNucl*\[CapitalDelta]*(10*M^2 - 31*M*\[CapitalDelta] + 
                13*\[CapitalDelta]^2))/(54*F^4*M*(M + mNucl)*Pi*(M - 
                \[CapitalDelta])) + (LECb5*mNucl*\[CapitalDelta]*(10*M^2 - 
                41*M*\[CapitalDelta] + 18*\[CapitalDelta]^2))/
              (81*F^4*M*(M + mNucl)*Pi*(M - \[CapitalDelta])))))*
        (-M + \[CapitalDelta] - 2*Sqrt[-M^2 + (-M + \[CapitalDelta])^2]*
          Log[(-M + \[CapitalDelta] + Sqrt[-M^2 + (-M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2) - 
      ((hA^2*((25*g1*gA*\[CapitalDelta]*(2*M + \[CapitalDelta])*
             (-11*M^3 + M^2*(-2*mNucl + \[CapitalDelta]) + \[CapitalDelta]^2*(
                2*mNucl + \[CapitalDelta]) + M*\[CapitalDelta]*(4*mNucl + 
                5*\[CapitalDelta])))/(2916*F^4*M^2*(M + mNucl)*Pi*
             (M + \[CapitalDelta])^2) + (25*g1^2*\[CapitalDelta]*
             (2*M + \[CapitalDelta])*(55*M^3 + M^2*(10*mNucl - 
                37*\[CapitalDelta]) + 3*\[CapitalDelta]^2*(2*mNucl + 
                \[CapitalDelta]) - M*\[CapitalDelta]*(20*mNucl + 
                17*\[CapitalDelta])))/(52488*F^4*M^2*(M + mNucl)*Pi*
             (M + \[CapitalDelta])^2) + (gA^2*\[CapitalDelta]*
             (2*M + \[CapitalDelta])*(55*M^3 - 9*\[CapitalDelta]^2*(2*mNucl + 
                \[CapitalDelta]) + M^2*(10*mNucl + 11*\[CapitalDelta]) - 
              M*\[CapitalDelta]*(20*mNucl + 29*\[CapitalDelta])))/
            (648*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2)) + 
         hA*(g1*((25*LECb5*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta]))/
              (729*F^4*M*(M + mNucl)*Pi) + (25*LECb4*mNucl*\[CapitalDelta]*(
                6*M^2 + 5*M*\[CapitalDelta] + \[CapitalDelta]^2))/
              (1458*F^4*M*(M + mNucl)*Pi*(M + \[CapitalDelta]))) + 
           gA*(-(LECb5*mNucl*\[CapitalDelta]*(10*M^2 + 17*M*\[CapitalDelta] + 
                 6*\[CapitalDelta]^2))/(81*F^4*M*(M + mNucl)*Pi*(M + 
                \[CapitalDelta])) - (LECb4*mNucl*\[CapitalDelta]*(30*M^2 + 
                41*M*\[CapitalDelta] + 13*\[CapitalDelta]^2))/
              (162*F^4*M*(M + mNucl)*Pi*(M + \[CapitalDelta])))))*
        (M + \[CapitalDelta] - 2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), (c4*(3*M + 2*mNucl))/(12*F^2*(M + mNucl)*Pi) - 
      (gA^4*M*(2*M + 2*mNucl + 15*M*Pi + 24*mNucl*Pi))/
       (3456*F^4*(M + mNucl)*Pi^3) + (72*F^2*mNucl*Pi^2 + 
        3*M^2*mNucl*(-1 + 64*d1pd2*F^2*Pi^2 + 192*d3*F^2*Pi^2 + 
          128*d5*F^2*Pi^2 + 512*e17*F^2*mNucl*Pi^2 + 512*e18*F^2*mNucl*
           Pi^2) - M*(-36*F^2*Pi^2 + mNucl^2*(1 + 384*d1pd2*F^2*Pi^2)))/
       (1152*F^4*mNucl*(M + mNucl)*Pi^3) + 
      gA^2*(-(c3*M^2*mNucl)/(72*F^4*(M + mNucl)*Pi^2) + 
        (c4*M^2*mNucl*(-11 + 6*Pi))/(432*F^4*(M + mNucl)*Pi^3) + 
        (-96*F^2*M*mNucl^2*Pi^2 - 96*F^2*mNucl^3*Pi^2 + 
          M^3*(-12*F^2*Pi^2 + mNucl^2*(-24 + 11*Pi)) - 
          2*M^2*(36*F^2*mNucl*Pi^2 + mNucl^3*(7 + 12*Pi)))/
         (2304*F^4*M*mNucl^2*(M + mNucl)*Pi^3)) + 
      (hA^4*(43*M^2*\[CapitalDelta]^3 + 8*M*\[CapitalDelta]^3*
          (mNucl + 2*\[CapitalDelta]) + 16*M^4*(mNucl + 3*\[CapitalDelta]) - 
         2*M^3*\[CapitalDelta]*(mNucl + 4*\[CapitalDelta]) - 
         8*\[CapitalDelta]^4*(4*mNucl + 13*\[CapitalDelta])))/
       (5832*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*\[CapitalDelta]*
        (M + \[CapitalDelta])) + 
      hA*(g1*((25*LECb5*mNucl*(M^2 - 3*M*\[CapitalDelta] - 
             6*\[CapitalDelta]^2))/(8748*F^4*(M + mNucl)*Pi^3) - 
          (25*LECb4*mNucl*(M^3*(7 + 6*Pi) + 31*M^2*\[CapitalDelta] + 
             66*M*\[CapitalDelta]^2 + 42*\[CapitalDelta]^3))/
           (69984*F^4*(M + mNucl)*Pi^3*(M + \[CapitalDelta]))) + 
        gA*((LECb4*mNucl*(24*M^5*Pi + M^4*(215 - 66*Pi)*\[CapitalDelta] - 
             6*M^3*(-52 + 21*Pi)*\[CapitalDelta]^2 - 29*M^2*\[CapitalDelta]^
               3 - 312*M*\[CapitalDelta]^4 - 186*\[CapitalDelta]^5))/
           (7776*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*\[CapitalDelta]*
            (M + \[CapitalDelta])) - (LECb5*mNucl*(2*M^5*Pi + 
             M^4*(-5 + 7*Pi)*\[CapitalDelta] + 2*M^3*(-12 + Pi)*
              \[CapitalDelta]^2 - 17*M^2*\[CapitalDelta]^3 + 
             24*M*\[CapitalDelta]^4 + 22*\[CapitalDelta]^5))/
           (648*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*\[CapitalDelta]*
            (M + \[CapitalDelta])))) + 
      hA^2*((c4*mNucl*(19*M^2 + 4*M*\[CapitalDelta] + 38*\[CapitalDelta]^2))/
         (648*F^4*(M + mNucl)*Pi^3) + 
        (5*g1*gA*(120*M^7*Pi - 90*M*(2*mNucl - \[CapitalDelta])*
            \[CapitalDelta]^5 + 120*\[CapitalDelta]^6*(2*mNucl + 
             \[CapitalDelta]) + M^3*\[CapitalDelta]^3*(6*mNucl + 
             5*\[CapitalDelta]) - 10*M^2*\[CapitalDelta]^4*
            (52*mNucl + 29*\[CapitalDelta]) - M^4*\[CapitalDelta]^2*
            (mNucl*(94 + 300*Pi) + 15*(-35 + 6*Pi)*\[CapitalDelta]) + 
           M^6*(374*mNucl + 5*(-71 + 18*Pi)*\[CapitalDelta]) - 
           M^5*\[CapitalDelta]*(6*mNucl*(-29 + 30*Pi) + 5*(19 + 72*Pi)*
              \[CapitalDelta])))/(139968*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])*\[CapitalDelta]*(M + \[CapitalDelta])^2) - 
        (5*g1^2*(960*M^6*Pi - 360*\[CapitalDelta]^5*(2*mNucl + 
             \[CapitalDelta]) - 30*M*\[CapitalDelta]^4*(50*mNucl + 
             63*\[CapitalDelta]) - 60*M^2*\[CapitalDelta]^3*
            (31*mNucl + 82*\[CapitalDelta]) - M^3*\[CapitalDelta]^2*
            (1274*mNucl + 4605*\[CapitalDelta]) + 2*M^4*\[CapitalDelta]*
            (mNucl*(586 + 510*Pi) + 15*(-43 + 35*Pi)*\[CapitalDelta]) + 
           M^5*(2*mNucl*(683 + 240*Pi) + 15*(-5 + 206*Pi)*\[CapitalDelta])))/
         (2519424*F^4*M*(M + mNucl)*Pi^3*\[CapitalDelta]*
          (M + \[CapitalDelta])^2) + 
        (gA^2*(528*M^8*Pi + 216*\[CapitalDelta]^7*(2*mNucl + 
             \[CapitalDelta]) - 12*M^2*\[CapitalDelta]^5*(63*mNucl + 
             97*\[CapitalDelta]) - 6*M*\[CapitalDelta]^6*(174*mNucl + 
             97*\[CapitalDelta]) + M^3*\[CapitalDelta]^4*
            (18*mNucl*(83 + 16*Pi) + 1675*\[CapitalDelta]) + 
           6*M^4*\[CapitalDelta]^3*(mNucl*(42 - 66*Pi) + (276 + 85*Pi)*
              \[CapitalDelta]) - 2*M^5*\[CapitalDelta]^2*
            (6*mNucl*(-13 + 70*Pi) + (790 + 159*Pi)*\[CapitalDelta]) + 
           6*M^6*\[CapitalDelta]*(2*mNucl*(6 + 31*Pi) - (118 + 181*Pi)*
              \[CapitalDelta]) + M^7*(6*mNucl*(-101 + 80*Pi) + 
             (487 + 366*Pi)*\[CapitalDelta])))/(31104*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (M^3*\[CapitalDelta]*(144*F^2*Pi^2*(mNucl - \[CapitalDelta]) + 
            47*mNucl^2*\[CapitalDelta]) + M^4*(2*mNucl^3 - 
            mNucl^2*\[CapitalDelta] + 144*F^2*Pi^2*\[CapitalDelta]) + 
          2*mNucl^2*\[CapitalDelta]^2*(-48*F^2*mNucl*Pi^2 + 
            \[CapitalDelta]^2*(-6*mNucl + \[CapitalDelta])) + 
          M^2*\[CapitalDelta]*(mNucl^2*(10*mNucl - \[CapitalDelta])*
             \[CapitalDelta] + 48*F^2*Pi^2*(4*mNucl^2 - 
              6*mNucl*\[CapitalDelta] + 5*\[CapitalDelta]^2)) - 
          2*M*\[CapitalDelta]*(mNucl^2*\[CapitalDelta]^2*(5*mNucl + 
              31*\[CapitalDelta]) - 24*F^2*Pi^2*(2*mNucl^3 - 
              4*mNucl^2*\[CapitalDelta] + 3*mNucl*\[CapitalDelta]^2 - 
              5*\[CapitalDelta]^3)))/(2592*F^4*mNucl^2*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])*\[CapitalDelta]*(M + \[CapitalDelta]))) + 
      ((hA^4*(43*M^2 + 8*M*(mNucl + 2*\[CapitalDelta]) - 8*\[CapitalDelta]*
            (4*mNucl + 13*\[CapitalDelta])))/(2916*F^4*(M + mNucl)*Pi^3) + 
        hA^2*((c4*mNucl*(19*M^2 - 4*M*\[CapitalDelta] - 
             38*\[CapitalDelta]^2))/(324*F^4*(M + mNucl)*Pi^3) - 
          (25*g1*gA*(4*M*(mNucl - 5*\[CapitalDelta])*\[CapitalDelta] - 
             2*\[CapitalDelta]^2*(10*mNucl + 3*\[CapitalDelta]) + 
             M^2*(6*mNucl + 7*\[CapitalDelta])))/(23328*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta]) + (M^2*(6*mNucl - \[CapitalDelta]) + 
            2*\[CapitalDelta]^2*(-6*mNucl + \[CapitalDelta]) - 
            2*M*\[CapitalDelta]*(5*mNucl + 31*\[CapitalDelta]))/
           (1296*F^4*(M + mNucl)*Pi^3*\[CapitalDelta]) + 
          (25*g1^2*(4*M*\[CapitalDelta]*(5*mNucl + 3*\[CapitalDelta]) - 
             2*\[CapitalDelta]^2*(10*mNucl + 11*\[CapitalDelta]) + 
             M^2*(54*mNucl + 39*\[CapitalDelta])))/(419904*F^4*(M + mNucl)*
            Pi^3*\[CapitalDelta]) + 
          (gA^2*(-13*M^2*(2*mNucl + 5*\[CapitalDelta]) + 2*\[CapitalDelta]^2*
              (-58*mNucl + 45*\[CapitalDelta]) - 4*M*\[CapitalDelta]*
              (3*mNucl + 73*\[CapitalDelta])))/(5184*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta])) + 
        hA*(gA*((LECb4*mNucl*(23*M^2 + 112*M*\[CapitalDelta] - 270*
                \[CapitalDelta]^2))/(1296*F^4*(M + mNucl)*Pi^3) + 
            (LECb5*mNucl*(13*M^2 + 22*M*\[CapitalDelta] - 70*\[CapitalDelta]^
                 2))/(324*F^4*(M + mNucl)*Pi^3)) + 
          g1*((-25*LECb4*mNucl*(7*M^2 + 16*M*\[CapitalDelta] - 46*
                \[CapitalDelta]^2))/(11664*F^4*(M + mNucl)*Pi^3) - 
            (25*LECb5*mNucl*(2*M^2 + 3*M*\[CapitalDelta] - 12*\[CapitalDelta]^
                 2))/(2916*F^4*(M + mNucl)*Pi^3))))*
       Log[(2*\[CapitalDelta])/M] + 
      ((hA^2*((-4*c3*mNucl*(M - \[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi) + 
           (2*c4*mNucl*(M - \[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi) + 
           (gA^2*(4*M + 2*mNucl - 3*\[CapitalDelta])*(M - \[CapitalDelta]))/
            (81*F^4*(M + mNucl)*Pi*\[CapitalDelta])) + 
         (hA^4*(4*M^3 + 2*(17*mNucl - 67*\[CapitalDelta])*\[CapitalDelta]^2 + 
            M*\[CapitalDelta]*(18*mNucl + 23*\[CapitalDelta]) + 
            2*M^2*(mNucl + 40*\[CapitalDelta])))/(1458*F^4*(M + mNucl)*Pi*
           \[CapitalDelta]*(M + \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((hA^4*(-4*M^4 - 2*M^3*(mNucl - 30*\[CapitalDelta]) + 
            M*(32*mNucl - 125*\[CapitalDelta])*\[CapitalDelta]^2 - 
            2*\[CapitalDelta]^3*(49*mNucl + 37*\[CapitalDelta]) + 
            M^2*\[CapitalDelta]*(48*mNucl + 133*\[CapitalDelta])))/
          (1458*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])) + hA^2*((-4*c3*mNucl*(M - \[CapitalDelta]))/
            (81*F^4*(M + mNucl)*Pi) + (2*c4*mNucl*(M + 6*\[CapitalDelta]))/
            (27*F^4*(M + mNucl)*Pi) + (25*g1*gA*(2*M^4 - 
              3*M^3*\[CapitalDelta] - 6*M*mNucl*\[CapitalDelta]^2 + 
              2*\[CapitalDelta]^3*(2*mNucl + \[CapitalDelta]) - 
              2*M^2*\[CapitalDelta]*(2*mNucl + 5*\[CapitalDelta])))/
            (1458*F^4*M^2*(M + mNucl)*Pi*\[CapitalDelta]) - 
           (25*g1^2*(16*M^4 + 2*\[CapitalDelta]^3*(2*mNucl + 
                \[CapitalDelta]) + M^3*(8*mNucl + 7*\[CapitalDelta]) - 
              2*M*\[CapitalDelta]^2*(13*mNucl + 8*\[CapitalDelta]) - 
              4*M^2*\[CapitalDelta]*(mNucl + 9*\[CapitalDelta])))/
            (26244*F^4*M^2*(M + mNucl)*Pi*\[CapitalDelta]) + 
           (gA^2*(28*M^4 + 2*M*(19*mNucl - 8*\[CapitalDelta])*\[CapitalDelta]^
                2 - 18*\[CapitalDelta]^3*(2*mNucl + \[CapitalDelta]) + 
              12*M^2*\[CapitalDelta]*(mNucl + 4*\[CapitalDelta]) + 
              M^3*(32*mNucl + 27*\[CapitalDelta])))/(324*F^4*M^2*(M + mNucl)*
             Pi*\[CapitalDelta]) + (47*M^3 + 2*M^2*(6*mNucl - 
               \[CapitalDelta]) + 2*\[CapitalDelta]^2*(-6*mNucl + 
               \[CapitalDelta]) - 2*M*\[CapitalDelta]*(5*mNucl + 31*
                \[CapitalDelta]))/(324*F^4*(M + mNucl)*Pi*
             (M^2 - \[CapitalDelta]^2))) + 
         hA*(g1*((25*LECb4*mNucl*(M^2 - \[CapitalDelta]^2))/(729*F^4*M*(M + 
                mNucl)*Pi) + (25*LECb5*mNucl*(M^2 - \[CapitalDelta]^2))/
              (729*F^4*M*(M + mNucl)*Pi)) + 
           gA*((-2*LECb5*mNucl*(M^3 + 6*M^2*\[CapitalDelta] - 
                M*\[CapitalDelta]^2 - 6*\[CapitalDelta]^3))/(81*F^4*M*(M + 
                mNucl)*Pi*\[CapitalDelta]) + (LECb4*mNucl*(2*M^3 - 
                13*M^2*\[CapitalDelta] - 2*M*\[CapitalDelta]^2 + 
                13*\[CapitalDelta]^3))/(81*F^4*M*(M + mNucl)*Pi*
               \[CapitalDelta]))))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - ((hA^2*((-125*g1^2*(2*M - \[CapitalDelta])*\[CapitalDelta]*
             (M + 2*mNucl + \[CapitalDelta]))/(52488*F^4*M^2*(M + mNucl)*
             Pi) + (25*g1*gA*(2*M - \[CapitalDelta])*\[CapitalDelta]*
             (5*M^2 + 2*M*(mNucl - 2*\[CapitalDelta]) - 3*\[CapitalDelta]*(
                2*mNucl + \[CapitalDelta])))/(2916*F^4*M^2*(M + mNucl)*Pi*
             (M - \[CapitalDelta])) - (gA^2*(2*M - \[CapitalDelta])*
             \[CapitalDelta]*(45*M^3 + M^2*(10*mNucl - 93*\[CapitalDelta]) + 
              27*\[CapitalDelta]^2*(2*mNucl + \[CapitalDelta]) + 
              3*M*\[CapitalDelta]*(-20*mNucl + 7*\[CapitalDelta])))/
            (648*F^4*M^2*(M + mNucl)*Pi*(M - \[CapitalDelta])^2)) + 
         hA*(g1*((-125*LECb4*mNucl*(2*M - \[CapitalDelta])*\[CapitalDelta])/
              (1458*F^4*M*(M + mNucl)*Pi) - (125*LECb5*mNucl*(2*M - 
                \[CapitalDelta])*\[CapitalDelta])/(1458*F^4*M*(M + mNucl)*
               Pi)) + gA*((LECb5*mNucl*\[CapitalDelta]*(50*M^2 - 
                97*M*\[CapitalDelta] + 36*\[CapitalDelta]^2))/
              (162*F^4*M*(M + mNucl)*Pi*(M - \[CapitalDelta])) + 
             (LECb4*mNucl*\[CapitalDelta]*(50*M^2 - 103*M*\[CapitalDelta] + 
                39*\[CapitalDelta]^2))/(162*F^4*M*(M + mNucl)*Pi*(M - 
                \[CapitalDelta])))))*(-M + \[CapitalDelta] - 
         2*Sqrt[-M^2 + (-M + \[CapitalDelta])^2]*
          Log[(-M + \[CapitalDelta] + Sqrt[-M^2 + (-M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2) - 
      ((hA^2*((-25*g1*gA*\[CapitalDelta]^2*(2*M + \[CapitalDelta])*
             (-4*M^2 + M*\[CapitalDelta] + \[CapitalDelta]*(2*mNucl + 
                \[CapitalDelta])))/(2916*F^4*M^2*(M + mNucl)*Pi*
             (M + \[CapitalDelta])^2) - (25*g1^2*\[CapitalDelta]*
             (2*M + \[CapitalDelta])*(-20*M^3 + 36*M^2*\[CapitalDelta] + 
              \[CapitalDelta]^2*(2*mNucl + \[CapitalDelta]) + 
              M*\[CapitalDelta]*(20*mNucl + 21*\[CapitalDelta])))/
            (52488*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) + 
           (gA^2*\[CapitalDelta]*(2*M + \[CapitalDelta])*(-20*M^3 + 
              4*M^2*\[CapitalDelta] + 9*\[CapitalDelta]^2*(2*mNucl + 
                \[CapitalDelta]) + M*\[CapitalDelta]*(20*mNucl + 
                29*\[CapitalDelta])))/(648*F^4*M^2*(M + mNucl)*Pi*
             (M + \[CapitalDelta])^2)) + 
         hA*(g1*((-25*LECb5*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta]))/
              (486*F^4*M*(M + mNucl)*Pi) - (25*LECb4*mNucl*\[CapitalDelta]*(
                4*M^2 + 8*M*\[CapitalDelta] + 3*\[CapitalDelta]^2))/
              (1458*F^4*M*(M + mNucl)*Pi*(M + \[CapitalDelta]))) + 
           gA*((LECb5*mNucl*\[CapitalDelta]*(10*M^2 + 13*M*\[CapitalDelta] + 
                4*\[CapitalDelta]^2))/(54*F^4*M*(M + mNucl)*Pi*(M + 
                \[CapitalDelta])) + (LECb4*mNucl*\[CapitalDelta]*(20*M^2 + 
                36*M*\[CapitalDelta] + 13*\[CapitalDelta]^2))/
              (162*F^4*M*(M + mNucl)*Pi*(M + \[CapitalDelta])))))*
        (M + \[CapitalDelta] - 2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), (gA^4*M^2*(11 - 24*Pi))/(1152*F^4*(M + mNucl)*
        Pi^3) + (M^2*(3 - 32*d14md15*F^2*Pi^2 + 512*e14*F^2*mNucl*Pi^2 + 
         512*e15*F^2*mNucl*Pi^2 + 512*e16*F^2*mNucl*Pi^2))/
       (64*F^4*(M + mNucl)*Pi^3) + 
      (c3*(-6*F^2*M*mNucl*Pi^2 + 12*F^2*mNucl^2*Pi^2 + 
         M^2*(2*mNucl^2 + 3*F^2*Pi^2)))/(24*F^4*mNucl*(M + mNucl)*Pi^3) + 
      (c2*(96*F^2*M*mNucl*Pi^2 + 192*F^2*mNucl^2*Pi^2 + 
         M^2*(mNucl^2 + 240*F^2*Pi^2)))/(384*F^4*mNucl*(M + mNucl)*Pi^3) + 
      c1*((-4*c2*M^2)/(F^2*(M + mNucl)*Pi) - 
        (M*(13*M*mNucl^2 + 24*F^2*M*Pi^2 - 48*F^2*mNucl*Pi^2))/
         (96*F^4*mNucl*(M + mNucl)*Pi^3)) + 
      (gA^2*(288*F^2*mNucl^2*Pi^2 + 3*M*mNucl*Pi*(77*mNucl^2 + 144*F^2*Pi) + 
         M^2*(216*F^2*Pi^2 - mNucl^2*(22 + 27*Pi))))/(4608*F^4*mNucl^2*
        (M + mNucl)*Pi^3) + (hA^4*(27*M^4 + 5*M^2*\[CapitalDelta]^2 - 
         50*\[CapitalDelta]^4))/(972*F^4*(M + mNucl)*Pi^3*
        (M - \[CapitalDelta])*(M + \[CapitalDelta])) + 
      hA^2*((c2*mNucl*(M^2 + 2*\[CapitalDelta]^2))/(8*F^4*(M + mNucl)*Pi^3) + 
        (c3*mNucl*(M^2 + 2*\[CapitalDelta]^2))/(8*F^4*(M + mNucl)*Pi^3) + 
        (5*g1*gA*(M^4*(427 + 60*Pi) + 974*M^3*\[CapitalDelta] + 
           637*M^2*\[CapitalDelta]^2 + 120*M*\[CapitalDelta]^3 + 
           30*\[CapitalDelta]^4))/(23328*F^4*(M + mNucl)*Pi^3*
          (M + \[CapitalDelta])^2) + 
        (5*g1^2*(160*M^5*Pi + 3*M^4*(-231 + 100*Pi)*\[CapitalDelta] + 
           2*M^3*(-873 + 160*Pi)*\[CapitalDelta]^2 - 
           1427*M^2*\[CapitalDelta]^3 - 568*M*\[CapitalDelta]^4 - 
           194*\[CapitalDelta]^5))/(139968*F^4*(M + mNucl)*Pi^3*
          \[CapitalDelta]*(M + \[CapitalDelta])^2) - 
        (gA^2*(64*M^5*Pi + 3*M^4*(31 + 44*Pi)*\[CapitalDelta] + 
           2*M^3*(129 + 16*Pi)*\[CapitalDelta]^2 + 
           315*M^2*\[CapitalDelta]^3 + 264*M*\[CapitalDelta]^4 + 
           114*\[CapitalDelta]^5))/(1728*F^4*(M + mNucl)*Pi^3*\[CapitalDelta]*
          (M + \[CapitalDelta])^2) + 
        (18*M^3*\[CapitalDelta]*(32*F^2*Pi^2*(2*mNucl - 3*\[CapitalDelta]) + 
            3*mNucl^2*\[CapitalDelta]) - 4*M^4*(121*mNucl^3 + 
            61*mNucl^2*\[CapitalDelta] + 144*F^2*Pi^2*\[CapitalDelta]) + 
          M^2*\[CapitalDelta]*(mNucl^2*\[CapitalDelta]*(22*mNucl + 
              79*\[CapitalDelta]) - 576*F^2*Pi^2*(2*mNucl^2 - 
              2*mNucl*\[CapitalDelta] + \[CapitalDelta]^2)) - 
          18*M*\[CapitalDelta]^2*(3*mNucl^2*\[CapitalDelta]^2 + 
            32*F^2*Pi^2*(2*mNucl^2 - 2*mNucl*\[CapitalDelta] + 
              3*\[CapitalDelta]^2)) + 72*\[CapitalDelta]^3*
           (mNucl^2*\[CapitalDelta]*(6*mNucl + 5*\[CapitalDelta]) + 
            16*F^2*Pi^2*(2*mNucl^2 - 3*mNucl*\[CapitalDelta] + 
              4*\[CapitalDelta]^2)))/(5184*F^4*mNucl^2*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])*\[CapitalDelta]*(M + \[CapitalDelta]))) + 
      ((5*hA^4*(M^2 - 10*\[CapitalDelta]^2))/(486*F^4*(M + mNucl)*Pi^3) + 
        hA^2*((c2*mNucl*(M^2 - 2*\[CapitalDelta]^2))/(4*F^4*(M + mNucl)*
            Pi^3) + (c3*mNucl*(M^2 - 2*\[CapitalDelta]^2))/
           (4*F^4*(M + mNucl)*Pi^3) + 
          (25*g1*gA*(5*M^2 + 16*M*\[CapitalDelta] + 6*\[CapitalDelta]^2))/
           (3888*F^4*(M + mNucl)*Pi^3) + 
          (gA^2*(-93*M^2 - 80*M*\[CapitalDelta] + 42*\[CapitalDelta]^2))/
           (864*F^4*(M + mNucl)*Pi^3) - 
          (5*g1^2*(437*M^2 + 400*M*\[CapitalDelta] + 166*\[CapitalDelta]^2))/
           (69984*F^4*(M + mNucl)*Pi^3) + (-18*M*\[CapitalDelta]^2 + 
            M^2*(-82*mNucl + 5*\[CapitalDelta]) + 24*\[CapitalDelta]^2*
             (6*mNucl + 5*\[CapitalDelta]))/(864*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta])))*Log[(2*\[CapitalDelta])/M] + 
      (((-4*gA^2*hA^2*(M^2 + M*\[CapitalDelta] - 2*\[CapitalDelta]^2))/
          (27*F^4*(M + mNucl)*Pi*\[CapitalDelta]) - 
         (2*hA^4*(M^3 - 7*M^2*\[CapitalDelta] + 35*M*\[CapitalDelta]^2 + 
            52*\[CapitalDelta]^3))/(243*F^4*(M + mNucl)*Pi*\[CapitalDelta]*
           (M + \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((2*hA^4*(M^3 + 7*M^2*\[CapitalDelta] - 
            19*M*\[CapitalDelta]^2 + 2*\[CapitalDelta]^3))/
          (243*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]) + 
         hA^2*((2*c2*mNucl*\[CapitalDelta])/(F^4*(M + mNucl)*Pi) + 
           (2*c3*mNucl*\[CapitalDelta])/(F^4*(M + mNucl)*Pi) - 
           (25*g1*gA*(2*M^2 - 3*M*\[CapitalDelta] - 2*\[CapitalDelta]^2))/
            (486*F^4*M*(M + mNucl)*Pi) + 
           (5*g1^2*(80*M^3 + 90*M^2*\[CapitalDelta] - 107*M*\[CapitalDelta]^
                2 - 90*\[CapitalDelta]^3))/(8748*F^4*M*(M + mNucl)*Pi*
             \[CapitalDelta]) - (gA^2*(16*M^3 - 2*M^2*\[CapitalDelta] + 
              27*M*\[CapitalDelta]^2 + 18*\[CapitalDelta]^3))/
            (108*F^4*M*(M + mNucl)*Pi*\[CapitalDelta]) + 
           (18*M^3 - 18*M*\[CapitalDelta]^2 + 24*\[CapitalDelta]^2*
              (6*mNucl + 5*\[CapitalDelta]) - 11*M^2*(14*mNucl + 5*
                \[CapitalDelta]))/(216*F^4*(M + mNucl)*Pi*
             (M - \[CapitalDelta])*(M + \[CapitalDelta]))))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (hA^2*((-25*g1*gA*\[CapitalDelta]*
           (4*M^3 + 6*M^2*\[CapitalDelta] + 4*M*\[CapitalDelta]^2 + 
            \[CapitalDelta]^3))/(243*F^4*M*(M + mNucl)*Pi*
           (M + \[CapitalDelta])^2) + (25*g1^2*\[CapitalDelta]*
           (20*M^3 + 30*M^2*\[CapitalDelta] + 28*M*\[CapitalDelta]^2 + 
            9*\[CapitalDelta]^3))/(4374*F^4*M*(M + mNucl)*Pi*
           (M + \[CapitalDelta])^2) + (gA^2*\[CapitalDelta]*
           (20*M^3 + 30*M^2*\[CapitalDelta] + 28*M*\[CapitalDelta]^2 + 
            9*\[CapitalDelta]^3))/(54*F^4*M*(M + mNucl)*Pi*
           (M + \[CapitalDelta])^2))*(M + \[CapitalDelta] - 
         2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), -(c4*M)/(4*F^2*(M + mNucl)*Pi) + 
      (gA^4*M^2*(-1 + 3*Pi))/(576*F^4*(M + mNucl)*Pi^3) - 
      (gA^2*(96*F^2*mNucl^2*Pi^2 + M^2*Pi*(23*mNucl^2 + 48*F^2*Pi) + 
         M*(-14*mNucl^3 + 60*F^2*mNucl*Pi^2)))/(768*F^4*mNucl^2*(M + mNucl)*
        Pi^3) + (12*F^2*mNucl^2*Pi^2 + 3*M^3*mNucl*(-1 + 64*d3*F^2*Pi^2) + 
        M^2*(6*F^2*Pi^2 + mNucl^2*(-1 + 288*d1pd2*F^2*Pi^2 + 
            288*d3*F^2*Pi^2 + 192*d5*F^2*Pi^2)))/(192*F^4*M*mNucl*(M + mNucl)*
        Pi^3) - (hA^4*M*(M^3 + 12*M^2*\[CapitalDelta] - 
         4*M*\[CapitalDelta]^2 - 24*\[CapitalDelta]^3))/
       (972*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
        (M + \[CapitalDelta])) + 
      hA^2*((25*g1*gA*(M^4*(-10 + 3*Pi) - 32*M^3*\[CapitalDelta] - 
           49*M^2*\[CapitalDelta]^2 - 39*M*\[CapitalDelta]^3 - 
           12*\[CapitalDelta]^4))/(11664*F^4*(M + mNucl)*Pi^3*
          (M + \[CapitalDelta])^2) - 
        (25*g1^2*(8*M^5*Pi + M^4*(-26 + 17*Pi)*\[CapitalDelta] - 
           64*M^3*\[CapitalDelta]^2 - 71*M^2*\[CapitalDelta]^3 - 
           45*M*\[CapitalDelta]^4 - 12*\[CapitalDelta]^5))/
         (69984*F^4*(M + mNucl)*Pi^3*\[CapitalDelta]*(M + \[CapitalDelta])^
           2) + (gA^2*(40*M^5*Pi + M^4*(6 + 67*Pi)*\[CapitalDelta] + 
           24*M^3*(3 + Pi)*\[CapitalDelta]^2 + 159*M^2*\[CapitalDelta]^3 + 
           129*M*\[CapitalDelta]^4 + 36*\[CapitalDelta]^5))/
         (864*F^4*(M + mNucl)*Pi^3*\[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (M*(mNucl^2*\[CapitalDelta]*(-17*M^2 + 2*(5*mNucl - 14*
                \[CapitalDelta])*\[CapitalDelta]) + 48*F^2*Pi^2*
            (M^2*(2*mNucl - 5*\[CapitalDelta]) - \[CapitalDelta]*
              (2*mNucl^2 - 2*mNucl*\[CapitalDelta] + \[CapitalDelta]^2) + 
             2*M*(mNucl^2 - 2*mNucl*\[CapitalDelta] + 3*\[CapitalDelta]^2))))/
         (864*F^4*mNucl^2*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
          (M + \[CapitalDelta]))) + ((2*hA^4*M*(M + 6*\[CapitalDelta]))/
         (243*F^4*(M + mNucl)*Pi^3) + 
        hA^2*((M*(5*mNucl - 14*\[CapitalDelta]))/(216*F^4*(M + mNucl)*Pi^3) + 
          (gA^2*M*(-3*M + \[CapitalDelta]))/(432*F^4*(M + mNucl)*Pi^3) + 
          (125*g1^2*M*(M + 5*\[CapitalDelta]))/(34992*F^4*(M + mNucl)*Pi^3) - 
          (25*g1*gA*M*(M + 5*\[CapitalDelta]))/(1944*F^4*(M + mNucl)*Pi^3)))*
       Log[(2*\[CapitalDelta])/M] + 
      (((2*gA^2*hA^2*M*(M - \[CapitalDelta]))/(27*F^4*(M + mNucl)*Pi*
           \[CapitalDelta]) + (hA^4*M*(M^2 + 9*M*\[CapitalDelta] + 
            17*\[CapitalDelta]^2))/(243*F^4*(M + mNucl)*Pi*\[CapitalDelta]*
           (M + \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - 
      ((-(hA^4*M*(M^2 + 15*M*\[CapitalDelta] - 31*\[CapitalDelta]^2))/
          (243*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]) + 
         hA^2*((-17*M^3 + 2*M*(5*mNucl - 14*\[CapitalDelta])*\[CapitalDelta])/
            (108*F^4*(M + mNucl)*Pi*(M^2 - \[CapitalDelta]^2)) + 
           (25*g1*gA*(M^2 - 3*M*\[CapitalDelta] - \[CapitalDelta]^2))/
            (243*F^4*M*(M + mNucl)*Pi) - 
           (25*g1^2*(4*M^3 + 3*M^2*\[CapitalDelta] - 13*M*\[CapitalDelta]^2 - 
              3*\[CapitalDelta]^3))/(4374*F^4*M*(M + mNucl)*Pi*
             \[CapitalDelta]) + (gA^2*(16*M^3 - M^2*\[CapitalDelta] + 
              19*M*\[CapitalDelta]^2 + 9*\[CapitalDelta]^3))/
            (54*F^4*M^2*Pi*\[CapitalDelta] + 54*F^4*M*mNucl*Pi*
              \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (hA^2*((25*g1*gA*\[CapitalDelta]*(2*M^3 + 
            9*M^2*\[CapitalDelta] + 8*M*\[CapitalDelta]^2 + 
            2*\[CapitalDelta]^3))/(486*F^4*M*(M + mNucl)*Pi*
           (M + \[CapitalDelta])^2) - (25*g1^2*\[CapitalDelta]*
           (10*M^3 + 45*M^2*\[CapitalDelta] + 32*M*\[CapitalDelta]^2 + 
            6*\[CapitalDelta]^3))/(8748*F^4*M*(M + mNucl)*Pi*
           (M + \[CapitalDelta])^2) - (gA^2*\[CapitalDelta]*
           (10*M^3 + 45*M^2*\[CapitalDelta] + 56*M*\[CapitalDelta]^2 + 
            18*\[CapitalDelta]^3))/(108*F^4*M*(M + mNucl)*Pi*
           (M + \[CapitalDelta])^2))*(M + \[CapitalDelta] - 
         2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2)}


==> anc/ParametersHBNN.dat <==
SubThrParametersHBe2NN = {(-2*(2*c1 - c3)*M^2)/F^2 - 
      (8*hA^2*M^2)/(9*F^2*\[CapitalDelta]), (2*c2)/F^2 + 
      (8*hA^2*(-M^2 + \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^3), 
     -(c3/F^2) + (4*hA^2)/(9*F^2*\[CapitalDelta]), 
     (8*hA^2*(-M^2 + \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^5), 
     (4*hA^2)/(9*F^2*\[CapitalDelta]^3), 0, 
     1/(2*F^2) + (4*hA^2*M^2)/(9*F^2*\[CapitalDelta]^2), 
     (4*hA^2*(M^2 - \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^4), 
     (-2*hA^2)/(9*F^2*\[CapitalDelta]^2), (-8*hA^2*mNucl)/
      (9*F^2*\[CapitalDelta]^2), mNucl*((2*c4)/F^2 + 
       (4*hA^2)/(9*F^2*\[CapitalDelta])), (4*hA^2*mNucl)/
      (9*F^2*\[CapitalDelta]^3), 0}
 
Attributes[Times] = {Flat, Listable, NumericFunction, OneIdentity, Orderless}
 
Hold[Subscript[a_, i_]]*Hold[Subscript[a_, j_]]*
     Hold[Subscript[\[Epsilon], i_, j_, k_]] := 
    0 /; Head[i] == Symbol && Head[j] == Symbol
 
Hold[Subscript[a_, i_]]*Hold[Subscript[a_, j_]]*
     Hold[Subscript[\[Epsilon], i_, k_, j_]] := 
    0 /; Head[i] == Symbol && Head[j] == Symbol
 
Hold[Subscript[a_, i_]]*Hold[Subscript[a_, j_]]*
     Hold[Subscript[\[Epsilon], k_, i_, j_]] := 
    0 /; Head[i] == Symbol && Head[j] == Symbol
 
Hold[Subscript[\[Epsilon], i_, j_, k_]]*Hold[Subscript[\[Epsilon], k_, l_, 
       m_]] := Hold[Subscript[\[Delta], i, l]]*
       Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
       Hold[Subscript[\[Delta], j, l]] /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], i_, j_, k_]]*Hold[Subscript[\[Epsilon], l_, k_, 
       m_]] := -(Hold[Subscript[\[Delta], i, l]]*
        Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
        Hold[Subscript[\[Delta], j, l]]) /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], i_, j_, k_]]*Hold[Subscript[\[Epsilon], l_, m_, 
       k_]] := Hold[Subscript[\[Delta], i, l]]*
       Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
       Hold[Subscript[\[Delta], j, l]] /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], i_, k_, j_]]*Hold[Subscript[\[Epsilon], k_, l_, 
       m_]] := -(Hold[Subscript[\[Delta], i, l]]*
        Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
        Hold[Subscript[\[Delta], j, l]]) /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], i_, k_, j_]]*Hold[Subscript[\[Epsilon], l_, k_, 
       m_]] := Hold[Subscript[\[Delta], i, l]]*
       Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
       Hold[Subscript[\[Delta], j, l]] /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], i_, k_, j_]]*Hold[Subscript[\[Epsilon], l_, m_, 
       k_]] := -(Hold[Subscript[\[Delta], i, l]]*
        Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
        Hold[Subscript[\[Delta], j, l]]) /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], k_, i_, j_]]*Hold[Subscript[\[Epsilon], k_, l_, 
       m_]] := Hold[Subscript[\[Delta], i, l]]*
       Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
       Hold[Subscript[\[Delta], j, l]] /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], k_, i_, j_]]*Hold[Subscript[\[Epsilon], l_, k_, 
       m_]] := -(Hold[Subscript[\[Delta], i, l]]*
        Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
        Hold[Subscript[\[Delta], j, l]]) /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], k_, i_, j_]]*Hold[Subscript[\[Epsilon], l_, m_, 
       k_]] := Hold[Subscript[\[Delta], i, l]]*
       Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
       Hold[Subscript[\[Delta], j, l]] /; Head[k] == Symbol
 
Hold[Subscript[f_, i_]]*Hold[Subscript[\[Delta], i_, j_]] := 
    Hold[Subscript[f, j]] /; Head[i] == Symbol
 
Hold[Subscript[f_, j_]]*Hold[Subscript[\[Delta], i_, j_]] := 
    Hold[Subscript[f, i]] /; Head[j] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, i_, k_]] := 
    Hold[Subscript[f, j, k]] /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, i_]] := 
    Hold[Subscript[f, k, j]] /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, j_, k_]] := 
    Hold[Subscript[f, i, k]] /; Head[j] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, j_]] := 
    Hold[Subscript[f, k, i]] /; Head[j] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, i_, k_, l_]] := 
    Hold[Subscript[f, j, k, l]] /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, i_, l_]] := 
    Hold[Subscript[f, k, j, l]] /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, l_, i_]] := 
    Hold[Subscript[f, k, l, j]] /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, j_, k_, l_]] := 
    Hold[Subscript[f, i, k, l]] /; Head[j] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, j_, l_]] := 
    Hold[Subscript[f, k, i, l]] /; Head[j] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, l_, j_]] := 
    Hold[Subscript[f, k, l, i]] /; Head[j] == Symbol
 
Default[Times] := 1
 
Attributes[Hold] = {HoldAll}
 
Hold[Subscript[\[Epsilon], i_, i_, j_]] := 0
 
Hold[Subscript[\[Epsilon], i_, j_, i_]] := 0
 
Hold[Subscript[\[Epsilon], j_, i_, i_]] := 0
 
Hold[Subscript[\[Delta], i_, j_]] := Hold[Subscript[\[Delta], j, i]] /; 
      !OrderedQ[{i, j}]
 
Hold[Subscript[\[Delta], i_, i_]] := 3 /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]] := KroneckerDelta[i, j] /; 
     Head[i] == Integer && Head[j] == Integer
 
Attributes[Subscript] = {NHoldRest}
 
Attributes[Power] = {Listable, NumericFunction, OneIdentity}
 
Hold[Subscript[\[Delta], i_, j_]]^2 := Hold[Subscript[\[Delta], i, i]] /; 
     Head[i] == Symbol || Head[j] == Symbol
 
Power /: MakeBoxes[Log[BoxForm`z_]^(TraditionalFormDump`p_), 
       TraditionalForm] /;  !(NumberQ[Unevaluated[TraditionalFormDump`p]] && 
        Negative[TraditionalFormDump`p]) := 
     Module[{BoxForm`arg, BoxForm`base, BoxForm`exp}, 
      BoxForm`arg = MakeBoxes[BoxForm`z, TraditionalForm]; 
       BoxForm`base = BoxForm`MakeTraditionalBoxes[Log]; 
       BoxForm`exp = MakeBoxes[TraditionalFormDump`p, TraditionalForm]; 
       Switch[BoxForm`exp, FractionBox["1", "2"], 
        SqrtBox[RowBox[{BoxForm`base, "(", BoxForm`arg, ")"}]], 
        FractionBox["1", _], RadicalBox[RowBox[{BoxForm`base, "(", 
           BoxForm`arg, ")"}], BoxForm`exp[[2]]], _, 
        RowBox[{SuperscriptBox[BoxForm`base, BoxForm`exp], "(", BoxForm`arg, 
          ")"}]]]
 
Power /: MakeBoxes[Log[BoxForm`b_, BoxForm`z_]^(TraditionalFormDump`p_), 
       TraditionalForm] /;  !(NumberQ[Unevaluated[TraditionalFormDump`p]] && 
        Negative[TraditionalFormDump`p]) := 
     Module[{BoxForm`arg, BoxForm`sub, BoxForm`base, BoxForm`exp}, 
      BoxForm`arg = MakeBoxes[BoxForm`z, TraditionalForm]; 
       BoxForm`sub = MakeBoxes[BoxForm`b, TraditionalForm]; 
       BoxForm`base = SubscriptBox[BoxForm`MakeTraditionalBoxes[Log], 
         BoxForm`sub]; BoxForm`exp = MakeBoxes[TraditionalFormDump`p, 
         TraditionalForm]; Switch[BoxForm`exp, FractionBox["1", "2"], 
        SqrtBox[RowBox[{BoxForm`base, "(", BoxForm`arg, ")"}]], 
        FractionBox["1", _], RadicalBox[RowBox[{BoxForm`base, "(", 
           BoxForm`arg, ")"}], BoxForm`exp[[2]]], _, 
        RowBox[{SubsuperscriptBox[BoxForm`MakeTraditionalBoxes[Log], 
           BoxForm`sub, BoxForm`exp], "(", BoxForm`arg, ")"}]]]
 
Power /: MakeBoxes[(BoxForm`f_)[BoxForm`z_]^(TraditionalFormDump`p_), 
       TraditionalForm] /; MatchQ[Unevaluated[BoxForm`f], Log2 | Log10] && 
        !(NumberQ[Unevaluated[TraditionalFormDump`p]] && 
         Negative[TraditionalFormDump`p]) := 
     Module[{BoxForm`exp = MakeBoxes[TraditionalFormDump`p, 
         TraditionalForm]}, Switch[BoxForm`exp, FractionBox["1", "2"], 
       SqrtBox[MakeBoxes[BoxForm`f[BoxForm`z], TraditionalForm]], 
       FractionBox["1", _], RadicalBox[MakeBoxes[BoxForm`f[BoxForm`z], 
         TraditionalForm], BoxForm`exp[[2]]], _, 
       RowBox[{(InterpretationBox[#1, BoxForm`f, AutoDelete -> True] & )[
          SubsuperscriptBox[BoxForm`MakeTraditionalBoxes[Log], 
           If[Unevaluated[BoxForm`f] === Log2, "2", "10"], BoxForm`exp]], 
         "(", MakeBoxes[BoxForm`z, TraditionalForm], ")"}]]]
 
Power /: MakeBoxes[Exp[BoxForm`x_]^(TraditionalFormDump`p_), 
       TraditionalForm] /;  !(NumberQ[Unevaluated[TraditionalFormDump`p]] && 
        Negative[TraditionalFormDump`p]) := 
     Module[{BoxForm`exp = MakeBoxes[TraditionalFormDump`p, 
         TraditionalForm]}, Switch[BoxForm`exp, FractionBox["1", "2"], 
       SqrtBox[MakeBoxes[Exp[BoxForm`x], TraditionalForm]], 
       FractionBox["1", _], RadicalBox[MakeBoxes[Exp[BoxForm`x], 
         TraditionalForm], BoxForm`exp[[2]]], _, 
       RowBox[{SuperscriptBox[BoxForm`MakeTraditionalBoxes[Exp], 
          BoxForm`exp], "(", MakeBoxes[BoxForm`x, TraditionalForm], ")"}]]]
 
Power /: MakeBoxes[(BoxForm`func_)[BoxForm`x_]^(TraditionalFormDump`num_) /; 
       MemberQ[TraditionalFormDump`trigFuncs, Unevaluated[BoxForm`func]] && 
         !(NumberQ[Unevaluated[TraditionalFormDump`num]] && 
          Negative[TraditionalFormDump`num]), TraditionalForm] := 
     With[{TraditionalFormDump`power = MakeBoxes[TraditionalFormDump`num, 
         TraditionalForm]}, Switch[TraditionalFormDump`power, 
       FractionBox["1", "2"], SqrtBox[MakeBoxes[BoxForm`func[BoxForm`x], 
         TraditionalForm]], FractionBox["1", _], 
       RadicalBox[MakeBoxes[BoxForm`func[BoxForm`x], TraditionalForm], 
        Last[TraditionalFormDump`power]], _, 
       RowBox[{SuperscriptBox[BoxForm`MakeTraditionalBoxes[BoxForm`func], 
          TraditionalFormDump`power], "(", MakeBoxes[BoxForm`x, 
          TraditionalForm], ")"}]]]
 
Power /: Default[Power, 2] := 1
 
Power /: Power::infy = "Infinite expression `1` encountered."
 
Attributes[MakeBoxes] = {HoldAllComplete}
 
MakeBoxes[LightweightGridClient`Private`k:
      LightweightGridClient`RemoteServicesKernel[
       LightweightGridClient`Private`rules_List], StandardForm] := 
    With[{LightweightGridClient`Private`displayValue = 
       StringJoin["RemoteServicesKernel[\"", "Linkname" /. 
         LightweightGridClient`Private`rules, "\"]"]}, 
     InterpretationBox[LightweightGridClient`Private`displayValue, 
      LightweightGridClient`Private`k]]
 
MakeBoxes[LightweightGridClient`Private`k:
      LightweightGridClient`RemoteServicesAgent[
       LightweightGridClient`Private`rules_List], StandardForm] := 
    With[{LightweightGridClient`Private`displayValue = 
       StringJoin["RemoteServicesAgent[\"", 
        LightweightGridClient`Private`AgentShortName[
         LightweightGridClient`Private`k], "\"]"]}, 
     InterpretationBox[LightweightGridClient`Private`displayValue, 
      LightweightGridClient`Private`k]]
 
MakeBoxes[LightweightGridClient`Private`k:LightweightGridClient`RemoteService[
       LightweightGridClient`Private`rules_List], StandardForm] := 
    With[{LightweightGridClient`Private`displayValue = 
       StringJoin["RemoteService[\"", "Name" /. 
         LightweightGridClient`Private`rules, " on ", 
        LightweightGridClient`Private`AgentShortName[
         "Agent" /. LightweightGridClient`Private`rules], "\"]"]}, 
     InterpretationBox[LightweightGridClient`Private`displayValue, 
      LightweightGridClient`Private`k]]
 
MakeBoxes[Notation`Private`expr_, Notation`Private`form_] := 
    With[{Notation`Private`boxes = NotationMakeBoxes[Notation`Private`expr, 
        Notation`Private`form]}, Notation`Private`boxes /; 
      Head[Notation`Private`boxes] =!= NotationMakeBoxes]
 
Attributes[LightweightGridClient`RemoteServicesKernel] = {ReadProtected}
 
Attributes[LightweightGridClient`RemoteServicesAgent] = {ReadProtected}
 
LightweightGridClient`Private`AgentShortName[
     LightweightGridClient`Private`agent_String] := 
    LightweightGridClient`Private`hostnameFromUrl[
     LightweightGridClient`Private`agent]
 
LightweightGridClient`Private`AgentShortName[
     LightweightGridClient`Private`agent_LightweightGridClient`RemoteServices\
Agent] := LightweightGridClient`Private`AgentShortName[
     LightweightGridClient`Private`agent["ContactURL"]]
 
LightweightGridClient`Private`AgentShortName /: 
    LightweightGridClient`Private`AgentShortName::usage = "AgentShortName[url\
] returns a shorter name for the given agent URL, \ngenerally its hostname.  \
This is useful for user interface purposes where a full\nURL may be too long \
to display."
 
LightweightGridClient`Private`hostnameFromUrl[
     LightweightGridClient`Private`url_] := 
    Module[{LightweightGridClient`Private`hostportpath, 
      LightweightGridClient`Private`hostport, 
      LightweightGridClient`Private`host}, 
     LightweightGridClient`Private`hostportpath = StringReplace[
        LightweightGridClient`Private`url, 
        StartOfString~~"http://" | "https://"~~
          LightweightGridClient`Private`x__ -> 
         LightweightGridClient`Private`x]; 
      LightweightGridClient`Private`hostport = StringReplace[
        LightweightGridClient`Private`hostportpath, 
        StartOfString~~LightweightGridClient`Private`x__~~"/"~~___ -> 
         LightweightGridClient`Private`x]; 
      LightweightGridClient`Private`host = StringReplace[
        LightweightGridClient`Private`hostport, 
        {StartOfString~~"["~~LightweightGridClient`Private`x__~~"]"~~___ -> 
          LightweightGridClient`Private`x, 
         StartOfString~~LightweightGridClient`Private`x__~~":"~~__ -> 
          LightweightGridClient`Private`x, 
         LightweightGridClient`Private`x_ -> 
          LightweightGridClient`Private`x}]; 
      If[StringMatchQ[LightweightGridClient`Private`host, 
        StartOfString~~LetterCharacter~~___], 
       First[StringSplit[LightweightGridClient`Private`host, "."]], 
       LightweightGridClient`Private`host]]
 
Attributes[LightweightGridClient`RemoteService] = {ReadProtected}
 
Attributes[NotationMakeBoxes] = {HoldAllComplete}
 
NotationMakeBoxes[HoldPattern[ParsedBoxWrapper][Notation`Private`boxes__], 
     Notation`Private`anyForm_] := TemplateBox[{Notation`Private`boxes}, 
     "NotationTemplateTag"]
 
NotationMakeBoxes[Hold[Subscript[a_, b__]], StandardForm] := 
    SubscriptBox[MakeBoxes[a, StandardForm], 
     Notation`Private`makeHeldRowBoxOfBoxes[{b}, StandardForm, None]]
 
NotationMakeBoxes[Hold[Sigma[\[Mu]_, a_]], StandardForm] := 
    RowBox[{"\[CapitalSigma]", "[", RowBox[{MakeBoxes[\[Mu], StandardForm], 
        ",", MakeBoxes[a, StandardForm]}], "]"}]
 
NotationMakeBoxes /: NotationMakeBoxes::usage = 
     "NotationMakeBoxes is a private version of MakeBoxes."
 
Attributes[Notation`Private`makeHeldRowBoxOfBoxes] = {HoldAllComplete}
 
Notation`Private`makeHeldRowBoxOfBoxes[{}, Notation`Private`form_Symbol, 
     None] := RowBox[{}]
 
Notation`Private`makeHeldRowBoxOfBoxes[{Notation`Private`expr_}, 
     Notation`Private`form_Symbol, None] := MakeBoxes[Notation`Private`expr, 
     Notation`Private`form]
 
Notation`Private`makeHeldRowBoxOfBoxes[{Notation`Private`expr_}, 
     Notation`Private`form_Symbol, 
     Notation`Private`parenthesizedBy_Symbol] := 
    Parenthesize[Notation`Private`expr, Notation`Private`form, 
     Notation`Private`parenthesizedBy]
 
Notation`Private`makeHeldRowBoxOfBoxes[{Notation`Private`expr___}, 
     Notation`Private`form_Symbol, None] := (RowBox[Drop[#1, -1]] & )[
     Flatten[Thread[{Function[Notation`Private`term, 
          MakeBoxes[Notation`Private`term, Notation`Private`form], 
          {HoldAll}] /@ Unevaluated[{Notation`Private`expr}], ","}]]]
 
Notation`Private`makeHeldRowBoxOfBoxes[{Notation`Private`expr___}, 
     Notation`Private`form_Symbol, 
     Notation`Private`parenthesizedBy_Symbol] := (RowBox[Drop[#1, -1]] & )[
     Flatten[Thread[{Function[Notation`Private`term, Parenthesize[
           Notation`Private`term, Notation`Private`form, 
           Notation`Private`parenthesizedBy], {HoldAll}] /@ 
         Unevaluated[{Notation`Private`expr}], ","}]]]
 
Notation`Private`error:Notation`Private`makeHeldRowBoxOfBoxes[___] := 
    With[{Notation`Private`num = Notation`Private`heldLength[
        Notation`Private`error]}, $Failed /; Which[Notation`Private`num == 1, 
       Message[Notation`Private`makeHeldRowBoxOfBoxes::argr, 
        HoldForm[Notation`Private`makeHeldRowBoxOfBoxes], 3], 
       Notation`Private`num != 3, Message[
        Notation`Private`makeHeldRowBoxOfBoxes::argrx, 
        HoldForm[Notation`Private`makeHeldRowBoxOfBoxes], 
        Notation`Private`num, 3], True, False]]
 
Notation`Private`error:Notation`Private`makeHeldRowBoxOfBoxes[
      (Notation`Private`notList_)?(Notation`Private`headIsNot[List]), ___] := 
    $Failed /; Message[Notation`Private`makeHeldRowBoxOfBoxes::list, 
      HoldForm[Notation`Private`error], 1]
 
Notation`Private`error:Notation`Private`makeHeldRowBoxOfBoxes[_, 
      (Notation`Private`notSymb_)?(Notation`Private`headIsNot[Symbol]), 
      ___] := $Failed /; Message[Notation`Private`makeHeldRowBoxOfBoxes::sym, 
      Notation`Private`notSymb, 2]
 
Notation`Private`error:Notation`Private`makeHeldRowBoxOfBoxes[_, _, 
      (Notation`Private`notSymb_)?(Notation`Private`headIsNot[Symbol]), 
      ___] := $Failed /; Message[Notation`Private`makeHeldRowBoxOfBoxes::sym, 
      Notation`Private`notSymb, 3]
 
Attributes[Notation`Private`heldLength] = {HoldAll}
 
Notation`Private`heldLength[Notation`Private`expr_] := 
    Length[Unevaluated[Notation`Private`expr]]
 
Attributes[Notation`Private`headIsNot] = {HoldAll}
 
Notation`Private`headIsNot[Notation`Private`pattern_] := 
    Function[Notation`Private`testHead, 
      !MatchQ[Head[Unevaluated[Notation`Private`testHead]], 
       Notation`Private`pattern], HoldAll]
 
Attributes[BoxForm`MakeTraditionalBoxes] = {HoldAllComplete, ReadProtected}
 
TraditionalFormDump`trigFuncs = {Sin, Cos, Tan, Sec, Csc, Cot, Sinh, Cosh, 
     Tanh, Sech, Csch, Coth, Gudermannian, Haversine}
 
SubThrParametersHBe3NN = {(-2*(2*c1 - c3)*M^2)/F^2 + 
      (3*gA^2*M^3)/(64*F^4*Pi) + (gA^4*M^3)/(8*F^4*Pi) - 
      (4*hA^2*M^4)/(9*F^2*mNucl*\[CapitalDelta]^2) - 
      (20*hA^4*M^5)/(243*F^4*Pi*\[CapitalDelta]^2) + 
      hA^2*((-8*M^2)/(9*F^2*\[CapitalDelta]) - (M^2*\[CapitalDelta])/
         (12*F^4*Pi^2) + (gA^2*(-2*M^7*Pi + 34*M^6*\[CapitalDelta] + 
           2*M^5*Pi*\[CapitalDelta]^2 - 21*M^4*\[CapitalDelta]^3 - 
           40*M^2*\[CapitalDelta]^5))/(216*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2)) + 
        (25*g1^2*(-34*M^7*Pi + 34*M^6*\[CapitalDelta] + 
           34*M^5*Pi*\[CapitalDelta]^2 - 21*M^4*\[CapitalDelta]^3 - 
           40*M^2*\[CapitalDelta]^5))/(17496*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2)) - 
        (25*g1*gA*(-2*M^7*Pi + 2*M^6*\[CapitalDelta] + 
           2*M^5*Pi*\[CapitalDelta]^2 + 3*M^4*\[CapitalDelta]^3 - 
           8*M^2*\[CapitalDelta]^5))/(972*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2))) + 
      hA^2*((M^2*\[CapitalDelta])/(6*F^4*Pi^2) + 
        (250*g1^2*M^2*\[CapitalDelta])/(2187*F^4*Pi^2) - 
        (100*g1*gA*M^2*\[CapitalDelta])/(243*F^4*Pi^2) + 
        (10*gA^2*M^2*\[CapitalDelta])/(27*F^4*Pi^2))*
       Log[(2*\[CapitalDelta])/M] + 
      (((16*gA^2*hA^2*M^2*(-M^2 + \[CapitalDelta]^2))/
          (27*F^4*\[CapitalDelta]^2) - 
         (8*hA^4*M^2*(10*M^2 + 17*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^2))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-8*hA^4*(10*M^4 + 17*M^2*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^2) + hA^2*((-2*M^2)/(3*F^4) + 
           (50*g1*gA*M^2*(2*M^4 - 7*M^2*\[CapitalDelta]^2 + 8*\[CapitalDelta]^
                4))/(243*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
           (25*g1^2*M^2*(34*M^4 - 47*M^2*\[CapitalDelta]^2 + 
              40*\[CapitalDelta]^4))/(2187*F^4*\[CapitalDelta]^2*
             (M^2 - \[CapitalDelta]^2)) + 
           (gA^2*(6*M^6 - 5*M^4*\[CapitalDelta]^2 + 8*M^2*\[CapitalDelta]^4))/
            (F^4*(9*M^2*\[CapitalDelta]^2 - 9*\[CapitalDelta]^4))))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (2*c2)/F^2 - M/(8*F^4*Pi) - (5*gA^4*M)/(32*F^4*Pi) + 
      (2*hA^4*(-28*M^5 + 25*M^3*\[CapitalDelta]^2))/
       (243*F^4*Pi*\[CapitalDelta]^4) - 
      (4*hA^2*(3*M^4 - 6*M^2*\[CapitalDelta]^2 + 4*\[CapitalDelta]^4))/
       (9*F^2*mNucl*\[CapitalDelta]^4) + 
      hA^2*((8*(-M^2 + \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^3) - 
        (25*g1^2*(840*M^11*Pi - 840*M^10*\[CapitalDelta] - 
           2928*M^9*Pi*\[CapitalDelta]^2 + 3068*M^8*\[CapitalDelta]^3 + 
           3744*M^7*Pi*\[CapitalDelta]^4 - 3525*M^6*\[CapitalDelta]^5 - 
           2064*M^5*Pi*\[CapitalDelta]^6 + 954*M^4*\[CapitalDelta]^7 + 
           408*M^3*Pi*\[CapitalDelta]^8 + 904*M^2*\[CapitalDelta]^9 - 
           480*\[CapitalDelta]^11))/(209952*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (25*g1*gA*(24*M^11*Pi - 24*M^10*\[CapitalDelta] - 
           80*M^9*Pi*\[CapitalDelta]^2 + 84*M^8*\[CapitalDelta]^3 + 
           96*M^7*Pi*\[CapitalDelta]^4 - 63*M^6*\[CapitalDelta]^5 - 
           48*M^5*Pi*\[CapitalDelta]^6 - 50*M^4*\[CapitalDelta]^7 + 
           8*M^3*Pi*\[CapitalDelta]^8 + 88*M^2*\[CapitalDelta]^9 - 
           32*\[CapitalDelta]^11))/(3888*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (gA^2*(-456*M^11*Pi + 840*M^10*\[CapitalDelta] + 
           816*M^9*Pi*\[CapitalDelta]^2 - 3068*M^8*\[CapitalDelta]^3 + 
           288*M^7*Pi*\[CapitalDelta]^4 + 3525*M^6*\[CapitalDelta]^5 - 
           1200*M^5*Pi*\[CapitalDelta]^6 - 954*M^4*\[CapitalDelta]^7 + 
           552*M^3*Pi*\[CapitalDelta]^8 - 904*M^2*\[CapitalDelta]^9 + 
           480*\[CapitalDelta]^11))/(2592*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3)) + 
      hA^2*((-250*g1^2*\[CapitalDelta])/(2187*F^4*Pi^2) + 
        (100*g1*gA*\[CapitalDelta])/(243*F^4*Pi^2) - 
        (10*gA^2*\[CapitalDelta])/(27*F^4*Pi^2))*Log[(2*\[CapitalDelta])/M] + 
      (((-16*gA^2*hA^2*(M^2 - \[CapitalDelta]^2)^2)/
          (27*F^4*\[CapitalDelta]^4) + 
         (8*hA^4*(-28*M^4 + 11*M^2*\[CapitalDelta]^2 + 17*\[CapitalDelta]^4))/
          (243*F^4*\[CapitalDelta]^4))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((8*hA^4*(-28*M^4 + 11*M^2*\[CapitalDelta]^2 + 
            17*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^4) + 
         hA^2*((25*g1*gA*(24*M^10 - 68*M^8*\[CapitalDelta]^2 + 
              95*M^6*\[CapitalDelta]^4 - 108*M^4*\[CapitalDelta]^6 + 
              92*M^2*\[CapitalDelta]^8 - 32*\[CapitalDelta]^10))/
            (486*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (gA^2*(-216*M^10 + 516*M^8*\[CapitalDelta]^2 - 
              375*M^6*\[CapitalDelta]^4 + 140*M^4*\[CapitalDelta]^6 - 
              188*M^2*\[CapitalDelta]^8 + 96*\[CapitalDelta]^10))/
            (108*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (25*g1^2*(-280*M^10 + 836*M^8*\[CapitalDelta]^2 - 
              1015*M^6*\[CapitalDelta]^4 + 780*M^4*\[CapitalDelta]^6 - 
              508*M^2*\[CapitalDelta]^8 + 160*\[CapitalDelta]^10))/
            (8748*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), -(c3/F^2) - (77*gA^2*M)/(768*F^4*Pi) - 
      (gA^4*M)/(16*F^4*Pi) + (4*hA^2*M^2)/(9*F^2*mNucl*\[CapitalDelta]^2) + 
      (10*hA^4*M^3)/(243*F^4*Pi*\[CapitalDelta]^2) + 
      hA^2*(4/(9*F^2*\[CapitalDelta]) + (77*M^2*\[CapitalDelta] - 
          72*\[CapitalDelta]^3)/(432*F^4*Pi^2*(M^2 - \[CapitalDelta]^2)) + 
        (25*g1*gA*(-2*M^5*Pi + 2*M^4*\[CapitalDelta] + 
           2*M^3*Pi*\[CapitalDelta]^2 + 3*M^2*\[CapitalDelta]^3 - 
           8*\[CapitalDelta]^5))/(1944*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2)) + 
        (25*g1^2*(34*M^5*Pi - 34*M^4*\[CapitalDelta] - 
           34*M^3*Pi*\[CapitalDelta]^2 + 21*M^2*\[CapitalDelta]^3 + 
           40*\[CapitalDelta]^5))/(34992*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2)) + 
        (gA^2*(2*M^5*Pi - 34*M^4*\[CapitalDelta] - 2*M^3*Pi*
            \[CapitalDelta]^2 + 21*M^2*\[CapitalDelta]^3 + 
           40*\[CapitalDelta]^5))/(432*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2))) + 
      hA^2*(-\[CapitalDelta]/(3*F^4*Pi^2) - (125*g1^2*\[CapitalDelta])/
         (2187*F^4*Pi^2) + (50*g1*gA*\[CapitalDelta])/(243*F^4*Pi^2) - 
        (5*gA^2*\[CapitalDelta])/(27*F^4*Pi^2))*Log[(2*\[CapitalDelta])/M] + 
      (((8*gA^2*hA^2*(-1 + M^2/\[CapitalDelta]^2))/(27*F^4) + 
         (4*hA^4*(17 + (10*M^2)/\[CapitalDelta]^2))/(243*F^4))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((4*hA^4*(17 + (10*M^2)/\[CapitalDelta]^2))/(243*F^4) + 
         hA^2*((77*M^2 - 72*\[CapitalDelta]^2)/(F^4*(54*M^2 - 
              54*\[CapitalDelta]^2)) - (25*g1*gA*(2*M^4 - 
              7*M^2*\[CapitalDelta]^2 + 8*\[CapitalDelta]^4))/
            (243*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
           (gA^2*(6*M^4 - 5*M^2*\[CapitalDelta]^2 + 8*\[CapitalDelta]^4))/
            (18*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
           (25*g1^2*(34*M^4 - 47*M^2*\[CapitalDelta]^2 + 40*\[CapitalDelta]^
                4))/(4374*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2))))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), 1/(16*F^4*M*Pi) + (5*gA^4)/(192*F^4*M*Pi) - 
      (20*hA^2*(M^2 - \[CapitalDelta]^2)^2)/(9*F^2*mNucl*\[CapitalDelta]^6) - 
      (hA^4*(184*M^5 - 280*M^3*\[CapitalDelta]^2 + 75*M*\[CapitalDelta]^4))/
       (486*F^4*Pi*\[CapitalDelta]^6) + 
      hA^2*((8*(-M^2 + \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^5) - 
        (5*g1^2*(12720*M^15*Pi - 12720*M^14*\[CapitalDelta] - 
           72000*M^13*Pi*\[CapitalDelta]^2 + 74120*M^12*\[CapitalDelta]^3 + 
           169200*M^11*Pi*\[CapitalDelta]^4 - 178338*M^10*\[CapitalDelta]^5 - 
           211200*M^9*Pi*\[CapitalDelta]^6 + 224595*M^8*\[CapitalDelta]^7 + 
           147600*M^7*Pi*\[CapitalDelta]^8 - 149722*M^6*\[CapitalDelta]^9 - 
           54720*M^5*Pi*\[CapitalDelta]^10 + 45966*M^4*\[CapitalDelta]^11 + 
           8400*M^3*Pi*\[CapitalDelta]^12 - 996*M^2*\[CapitalDelta]^13 - 
           1960*\[CapitalDelta]^15))/(419904*F^4*Pi^2*\[CapitalDelta]^6*
          (-M^2 + \[CapitalDelta]^2)^5) + 
        (5*g1*gA*(1200*M^15*Pi - 1200*M^14*\[CapitalDelta] - 
           6720*M^13*Pi*\[CapitalDelta]^2 + 6920*M^12*\[CapitalDelta]^3 + 
           15600*M^11*Pi*\[CapitalDelta]^4 - 16450*M^10*\[CapitalDelta]^5 - 
           19200*M^9*Pi*\[CapitalDelta]^6 + 20267*M^8*\[CapitalDelta]^7 + 
           13200*M^7*Pi*\[CapitalDelta]^8 - 12426*M^6*\[CapitalDelta]^9 - 
           4800*M^5*Pi*\[CapitalDelta]^10 + 2526*M^4*\[CapitalDelta]^11 + 
           720*M^3*Pi*\[CapitalDelta]^12 + 828*M^2*\[CapitalDelta]^13 - 
           360*\[CapitalDelta]^15))/(23328*F^4*Pi^2*\[CapitalDelta]^6*
          (-M^2 + \[CapitalDelta]^2)^5) + 
        (gA^2*(-8880*M^15*Pi + 12720*M^14*\[CapitalDelta] + 
           43200*M^13*Pi*\[CapitalDelta]^2 - 74120*M^12*\[CapitalDelta]^3 - 
           75600*M^11*Pi*\[CapitalDelta]^4 + 178338*M^10*\[CapitalDelta]^5 + 
           40800*M^9*Pi*\[CapitalDelta]^6 - 224595*M^8*\[CapitalDelta]^7 + 
           39600*M^7*Pi*\[CapitalDelta]^8 + 149722*M^6*\[CapitalDelta]^9 - 
           69120*M^5*Pi*\[CapitalDelta]^10 - 45966*M^4*\[CapitalDelta]^11 + 
           37200*M^3*Pi*\[CapitalDelta]^12 + 996*M^2*\[CapitalDelta]^13 - 
           7200*M*Pi*\[CapitalDelta]^14 + 1960*\[CapitalDelta]^15))/
         (25920*F^4*Pi^2*\[CapitalDelta]^6*(-M^2 + \[CapitalDelta]^2)^5)) + 
      (((-16*gA^2*hA^2*(M^2 - \[CapitalDelta]^2)^2)/
          (27*F^4*\[CapitalDelta]^6) - 
         (8*hA^4*(46*M^4 - 47*M^2*\[CapitalDelta]^2 + \[CapitalDelta]^4))/
          (243*F^4*\[CapitalDelta]^6))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-8*hA^4*(46*M^4 - 47*M^2*\[CapitalDelta]^2 + 
            \[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^6) + 
         hA^2*((25*g1*gA*M^2*(80*M^12 - 408*M^10*\[CapitalDelta]^2 + 
              846*M^8*\[CapitalDelta]^4 - 913*M^6*\[CapitalDelta]^6 + 
              552*M^4*\[CapitalDelta]^8 - 174*M^2*\[CapitalDelta]^10 + 
              24*\[CapitalDelta]^12))/(972*F^4*\[CapitalDelta]^6*
             (-M^2 + \[CapitalDelta]^2)^5) - 
           (25*g1^2*M^2*(848*M^12 - 4376*M^10*\[CapitalDelta]^2 + 
              9198*M^8*\[CapitalDelta]^4 - 10025*M^6*\[CapitalDelta]^6 + 
              5960*M^4*\[CapitalDelta]^8 - 1758*M^2*\[CapitalDelta]^10 + 
              216*\[CapitalDelta]^12))/(17496*F^4*\[CapitalDelta]^6*
             (-M^2 + \[CapitalDelta]^2)^5) - 
           (gA^2*(720*M^14 - 3480*M^12*\[CapitalDelta]^2 + 
              6510*M^10*\[CapitalDelta]^4 - 5545*M^8*\[CapitalDelta]^6 + 
              1480*M^6*\[CapitalDelta]^8 + 930*M^4*\[CapitalDelta]^10 - 
              680*M^2*\[CapitalDelta]^12 + 128*\[CapitalDelta]^14))/
            (216*F^4*\[CapitalDelta]^6*(-M^2 + \[CapitalDelta]^2)^5)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), gA^4/(64*F^4*M*Pi) - (2*hA^2*(-2*M^2 + \[CapitalDelta]^2))/
       (3*F^2*mNucl*\[CapitalDelta]^4) + 
      (hA^4*(28*M^3 - 15*M*\[CapitalDelta]^2))/(243*F^4*Pi*
        \[CapitalDelta]^4) + hA^2*(4/(9*F^2*\[CapitalDelta]^3) + 
        (25*g1*gA*(-24*M^9*Pi + 24*M^8*\[CapitalDelta] + 
           72*M^7*Pi*\[CapitalDelta]^2 - 76*M^6*\[CapitalDelta]^3 - 
           72*M^5*Pi*\[CapitalDelta]^4 + 59*M^4*\[CapitalDelta]^5 + 
           24*M^3*Pi*\[CapitalDelta]^6 + 2*M^2*\[CapitalDelta]^7 - 
           12*\[CapitalDelta]^9))/(7776*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (25*g1^2*(840*M^9*Pi - 840*M^8*\[CapitalDelta] - 
           2520*M^7*Pi*\[CapitalDelta]^2 + 2660*M^6*\[CapitalDelta]^3 + 
           2520*M^5*Pi*\[CapitalDelta]^4 - 2457*M^4*\[CapitalDelta]^5 - 
           840*M^3*Pi*\[CapitalDelta]^6 + 522*M^2*\[CapitalDelta]^7 + 
           196*\[CapitalDelta]^9))/(419904*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (gA^2*(456*M^9*Pi - 840*M^8*\[CapitalDelta] - 792*M^7*Pi*
            \[CapitalDelta]^2 + 2660*M^6*\[CapitalDelta]^3 - 
           360*M^5*Pi*\[CapitalDelta]^4 - 2457*M^4*\[CapitalDelta]^5 + 
           1272*M^3*Pi*\[CapitalDelta]^6 + 522*M^2*\[CapitalDelta]^7 - 
           576*M*Pi*\[CapitalDelta]^8 + 196*\[CapitalDelta]^9))/
         (5184*F^4*Pi^2*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3)) + 
      (((8*gA^2*hA^2*(M^2 - \[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]^4) - 
         (4*hA^4*(-28*M^2 + \[CapitalDelta]^2))/(243*F^4*\[CapitalDelta]^4))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-4*hA^4*(-28*M^2 + \[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^4) + 
         hA^2*((25*g1^2*(280*M^8 - 700*M^6*\[CapitalDelta]^2 + 
              555*M^4*\[CapitalDelta]^4 - 108*M^2*\[CapitalDelta]^6))/
            (17496*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (25*g1*gA*(-8*M^8 + 20*M^6*\[CapitalDelta]^2 - 
              17*M^4*\[CapitalDelta]^4 + 4*M^2*\[CapitalDelta]^6))/
            (324*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (gA^2*(216*M^8 - 444*M^6*\[CapitalDelta]^2 + 
              171*M^4*\[CapitalDelta]^4 + 148*M^2*\[CapitalDelta]^6 - 
              64*\[CapitalDelta]^8))/(216*F^4*\[CapitalDelta]^4*
             (-M^2 + \[CapitalDelta]^2)^3)))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (193*gA^2)/(15360*F^4*M*Pi) - 
      hA^2/(9*F^2*mNucl*\[CapitalDelta]^2) + 
      (hA^2*(-179*M^2*\[CapitalDelta] + 186*\[CapitalDelta]^3))/
       (8640*F^4*Pi^2*(M^2 - \[CapitalDelta]^2)^2) - 
      (hA^2*(-193*M^2 + 200*\[CapitalDelta]^2)*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8640*F^4*Pi^2*(M^2 - \[CapitalDelta]^2)^2), 
     (1/2 + 4*(d1pd2 + 2*d5)*M^2)/F^2 + (gA^4*M^2)/(48*F^4*Pi^2) + 
      (4*hA^2*(M^4 - 2*M^2*\[CapitalDelta]^2))/(9*F^2*mNucl*
        \[CapitalDelta]^3) + (hA^4*(24*M^5*Pi - 5*M^4*\[CapitalDelta] + 
         4*M^2*\[CapitalDelta]^3))/(243*F^4*Pi^2*\[CapitalDelta]^3) + 
      hA^2*((4*M^2)/(9*F^2*\[CapitalDelta]^2) - 
        (25*g1^2*M^2*(26*M^7*Pi - 26*M^6*\[CapitalDelta] - 
           52*M^5*Pi*\[CapitalDelta]^2 + 71*M^4*\[CapitalDelta]^3 + 
           26*M^3*Pi*\[CapitalDelta]^4 - 37*M^2*\[CapitalDelta]^5 - 
           5*\[CapitalDelta]^7))/(17496*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) + 
        (gA^2*M^2*(46*M^7*Pi - 30*M^6*\[CapitalDelta] - 
           128*M^5*Pi*\[CapitalDelta]^2 + 45*M^4*\[CapitalDelta]^3 + 
           118*M^3*Pi*\[CapitalDelta]^4 - 21*M^2*\[CapitalDelta]^5 - 
           36*M*Pi*\[CapitalDelta]^6 - 3*\[CapitalDelta]^7))/
         (216*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
        (25*g1*gA*M^2*(2*M^7*Pi - 2*M^6*\[CapitalDelta] - 
           4*M^5*Pi*\[CapitalDelta]^2 + 7*M^4*\[CapitalDelta]^3 + 
           2*M^3*Pi*\[CapitalDelta]^4 - 3*M^2*\[CapitalDelta]^5 - 
           \[CapitalDelta]^7))/(972*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2)) + 
      (hA^2*((-125*g1^2*M^2)/(8748*F^4*Pi^2) + (25*g1*gA*M^2)/
           (486*F^4*Pi^2) + (gA^2*M^2)/(36*F^4*Pi^2)) - 
        (8*hA^4*M^2)/(243*F^4*Pi^2))*Log[(2*\[CapitalDelta])/M] + 
      (((8*gA^2*hA^2*(M^4 - M^2*\[CapitalDelta]^2))/
          (27*F^4*\[CapitalDelta]^3) + 
         (4*hA^4*(19*M^4 + 8*M^2*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^3))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((4*hA^4*(29*M^4 + 16*M^2*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^3) + 
         hA^2*((gA^2*(38*M^8 - 81*M^6*\[CapitalDelta]^2 + 
              45*M^4*\[CapitalDelta]^4 - 11*M^2*\[CapitalDelta]^6))/
            (27*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) - 
           (50*g1*gA*(-2*M^8 + 3*M^6*\[CapitalDelta]^2 - 
              3*M^4*\[CapitalDelta]^4 + M^2*\[CapitalDelta]^6))/
            (243*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (25*g1^2*(-26*M^8 + 39*M^6*\[CapitalDelta]^2 - 
              21*M^4*\[CapitalDelta]^4 + 5*M^2*\[CapitalDelta]^6))/
            (2187*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (4*d3)/F^2 - 1/(16*F^4*Pi^2) - (7*gA^4)/(240*F^4*Pi^2) + 
      (8*hA^2*(M^2 - \[CapitalDelta]^2)^2)/(9*F^2*mNucl*\[CapitalDelta]^5) + 
      (hA^4*(144*M^5*Pi - 33*M^4*\[CapitalDelta] - 180*M^3*Pi*
          \[CapitalDelta]^2 + 43*M^2*\[CapitalDelta]^3 - 
         12*\[CapitalDelta]^5))/(729*F^4*Pi^2*\[CapitalDelta]^5) + 
      hA^2*((4*(M^2 - \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^4) + 
        (5*g1^2*(-2640*M^13*Pi + 2640*M^12*\[CapitalDelta] + 
           12120*M^11*Pi*\[CapitalDelta]^2 - 12560*M^10*\[CapitalDelta]^3 - 
           22080*M^9*Pi*\[CapitalDelta]^4 + 24266*M^8*\[CapitalDelta]^5 + 
           19920*M^7*Pi*\[CapitalDelta]^6 - 24153*M^6*\[CapitalDelta]^7 - 
           8880*M^5*Pi*\[CapitalDelta]^8 + 11528*M^4*\[CapitalDelta]^9 + 
           1560*M^3*Pi*\[CapitalDelta]^10 - 1556*M^2*\[CapitalDelta]^11 - 
           300*\[CapitalDelta]^13))/(209952*F^4*Pi^2*\[CapitalDelta]^5*
          (M^2 - \[CapitalDelta]^2)^4) + 
        (5*g1*gA*(240*M^13*Pi - 240*M^12*\[CapitalDelta] - 
           1080*M^11*Pi*\[CapitalDelta]^2 + 1120*M^10*\[CapitalDelta]^3 + 
           1920*M^9*Pi*\[CapitalDelta]^4 - 2182*M^8*\[CapitalDelta]^5 - 
           1680*M^7*Pi*\[CapitalDelta]^6 + 2271*M^6*\[CapitalDelta]^7 + 
           720*M^5*Pi*\[CapitalDelta]^8 - 1036*M^4*\[CapitalDelta]^9 - 
           120*M^3*Pi*\[CapitalDelta]^10 + 52*M^2*\[CapitalDelta]^11 + 
           60*\[CapitalDelta]^13))/(11664*F^4*Pi^2*\[CapitalDelta]^5*
          (M^2 - \[CapitalDelta]^2)^4) + 
        (gA^2*(1040*M^13*Pi - 720*M^12*\[CapitalDelta] - 
           5800*M^11*Pi*\[CapitalDelta]^2 + 3840*M^10*\[CapitalDelta]^3 + 
           13700*M^9*Pi*\[CapitalDelta]^4 - 7774*M^8*\[CapitalDelta]^5 - 
           17600*M^7*Pi*\[CapitalDelta]^6 + 7307*M^6*\[CapitalDelta]^7 + 
           13000*M^5*Pi*\[CapitalDelta]^8 - 3412*M^4*\[CapitalDelta]^9 - 
           5240*M^3*Pi*\[CapitalDelta]^10 + 564*M^2*\[CapitalDelta]^11 + 
           900*M*Pi*\[CapitalDelta]^12 + 60*\[CapitalDelta]^13))/
         (4320*F^4*Pi^2*\[CapitalDelta]^5*(M^2 - \[CapitalDelta]^2)^4)) + 
      (hA^2*((125*g1^2)/(8748*F^4*Pi^2) - (25*g1*gA)/(486*F^4*Pi^2) - 
          gA^2/(36*F^4*Pi^2)) + (8*hA^4)/(243*F^4*Pi^2))*
       Log[(2*\[CapitalDelta])/M] + 
      (((8*gA^2*hA^2*(M^2 - \[CapitalDelta]^2)^2)/
          (27*F^4*\[CapitalDelta]^5) + 
         (4*hA^4*(37*M^4 - 29*M^2*\[CapitalDelta]^2 - 8*\[CapitalDelta]^4))/
          (243*F^4*\[CapitalDelta]^5))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((4*hA^4*(59*M^4 - 43*M^2*\[CapitalDelta]^2 - 
            16*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^5) + 
         hA^2*((25*g1*gA*(16*M^12 - 64*M^10*\[CapitalDelta]^2 + 
              98*M^8*\[CapitalDelta]^4 - 77*M^6*\[CapitalDelta]^6 + 
              46*M^4*\[CapitalDelta]^8 - 20*M^2*\[CapitalDelta]^10 + 
              4*\[CapitalDelta]^12))/(486*F^4*\[CapitalDelta]^5*
             (M^2 - \[CapitalDelta]^2)^4) - 
           (25*g1^2*(176*M^12 - 720*M^10*\[CapitalDelta]^2 + 
              1134*M^8*\[CapitalDelta]^4 - 875*M^6*\[CapitalDelta]^6 + 
              398*M^4*\[CapitalDelta]^8 - 124*M^2*\[CapitalDelta]^10 + 
              20*\[CapitalDelta]^12))/(8748*F^4*\[CapitalDelta]^5*
             (M^2 - \[CapitalDelta]^2)^4) + 
           (gA^2*(176*M^12 - 864*M^10*\[CapitalDelta]^2 + 
              1758*M^8*\[CapitalDelta]^4 - 1875*M^6*\[CapitalDelta]^6 + 
              1066*M^4*\[CapitalDelta]^8 - 332*M^2*\[CapitalDelta]^10 + 
              44*\[CapitalDelta]^12))/(108*F^4*\[CapitalDelta]^5*
             (M^2 - \[CapitalDelta]^2)^4)))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (-2*d1pd2)/F^2 - 1/(192*F^4*Pi^2) - 
      (7*gA^2)/(192*F^4*Pi^2) - gA^4/(96*F^4*Pi^2) + 
      (hA^2*(-4*M^2 + \[CapitalDelta]^2))/(9*F^2*mNucl*\[CapitalDelta]^3) - 
      (hA^4*(24*M^3*Pi - 5*M^2*\[CapitalDelta] + 4*\[CapitalDelta]^3))/
       (486*F^4*Pi^2*\[CapitalDelta]^3) + 
      hA^2*(-2/(9*F^2*\[CapitalDelta]^2) + (5*\[CapitalDelta]^2)/
         (216*F^4*Pi^2*(-M^2 + \[CapitalDelta]^2)) + 
        (25*g1^2*(26*M^7*Pi - 26*M^6*\[CapitalDelta] - 
           52*M^5*Pi*\[CapitalDelta]^2 + 71*M^4*\[CapitalDelta]^3 + 
           26*M^3*Pi*\[CapitalDelta]^4 - 37*M^2*\[CapitalDelta]^5 - 
           5*\[CapitalDelta]^7))/(34992*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) - 
        (25*g1*gA*(2*M^7*Pi - 2*M^6*\[CapitalDelta] - 
           4*M^5*Pi*\[CapitalDelta]^2 + 7*M^4*\[CapitalDelta]^3 + 
           2*M^3*Pi*\[CapitalDelta]^4 - 3*M^2*\[CapitalDelta]^5 - 
           \[CapitalDelta]^7))/(1944*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) + 
        (gA^2*(-46*M^7*Pi + 30*M^6*\[CapitalDelta] + 128*M^5*Pi*
            \[CapitalDelta]^2 - 45*M^4*\[CapitalDelta]^3 - 
           118*M^3*Pi*\[CapitalDelta]^4 + 21*M^2*\[CapitalDelta]^5 + 
           36*M*Pi*\[CapitalDelta]^6 + 3*\[CapitalDelta]^7))/
         (432*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)) + 
      (hA^2*(-5/(108*F^4*Pi^2) + (125*g1^2)/(17496*F^4*Pi^2) - 
          (25*g1*gA)/(972*F^4*Pi^2) - gA^2/(72*F^4*Pi^2)) + 
        (4*hA^4)/(243*F^4*Pi^2))*Log[(2*\[CapitalDelta])/M] + 
      (((4*gA^2*hA^2*(-M^2 + \[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]^3) - 
         (2*hA^4*(19*M^2 + 8*\[CapitalDelta]^2))/(243*F^4*\[CapitalDelta]^3))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - ((-(hA^4*(58*M^2 + 32*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^3) + hA^2*((5*\[CapitalDelta])/
            (27*F^4*(-M^2 + \[CapitalDelta]^2)) + 
           (25*g1^2*(26*M^6 - 39*M^4*\[CapitalDelta]^2 + 
              21*M^2*\[CapitalDelta]^4 - 5*\[CapitalDelta]^6))/
            (4374*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (25*g1*gA*(-2*M^6 + 3*M^4*\[CapitalDelta]^2 - 
              3*M^2*\[CapitalDelta]^4 + \[CapitalDelta]^6))/
            (243*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (gA^2*(-38*M^6 + 81*M^4*\[CapitalDelta]^2 - 45*M^2*\[CapitalDelta]^
                4 + 11*\[CapitalDelta]^6))/(54*F^4*\[CapitalDelta]^3*
             (M^2 - \[CapitalDelta]^2)^2)))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (8*hA^2*(-M^2 + \[CapitalDelta]^2))/
       (9*F^2*\[CapitalDelta]^3) + mNucl*((4*d14md15)/F^2 - 
        gA^4/(8*F^4*Pi^2) - (2*hA^4*(24*M^3*Pi - 5*M^2*\[CapitalDelta] + 
           4*\[CapitalDelta]^3))/(243*F^4*Pi^2*\[CapitalDelta]^3) + 
        hA^2*(-8/(9*F^2*\[CapitalDelta]^2) + 
          (25*g1^2*(26*M^7*Pi - 26*M^6*\[CapitalDelta] - 
             52*M^5*Pi*\[CapitalDelta]^2 + 71*M^4*\[CapitalDelta]^3 + 
             26*M^3*Pi*\[CapitalDelta]^4 - 37*M^2*\[CapitalDelta]^5 - 
             5*\[CapitalDelta]^7))/(8748*F^4*Pi^2*\[CapitalDelta]^3*
            (M^2 - \[CapitalDelta]^2)^2) - 
          (25*g1*gA*(2*M^7*Pi - 2*M^6*\[CapitalDelta] - 
             4*M^5*Pi*\[CapitalDelta]^2 + 7*M^4*\[CapitalDelta]^3 + 
             2*M^3*Pi*\[CapitalDelta]^4 - 3*M^2*\[CapitalDelta]^5 - 
             \[CapitalDelta]^7))/(486*F^4*Pi^2*\[CapitalDelta]^3*
            (M^2 - \[CapitalDelta]^2)^2) + 
          (gA^2*(-46*M^7*Pi + 30*M^6*\[CapitalDelta] + 128*M^5*Pi*
              \[CapitalDelta]^2 - 45*M^4*\[CapitalDelta]^3 - 
             118*M^3*Pi*\[CapitalDelta]^4 + 21*M^2*\[CapitalDelta]^5 + 
             36*M*Pi*\[CapitalDelta]^6 + 3*\[CapitalDelta]^7))/
           (108*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2))) + 
      mNucl*(hA^2*((125*g1^2)/(4374*F^4*Pi^2) - (25*g1*gA)/(243*F^4*Pi^2) - 
          gA^2/(18*F^4*Pi^2)) + (16*hA^4)/(243*F^4*Pi^2))*
       Log[(2*\[CapitalDelta])/M] + 
      (mNucl*((16*gA^2*hA^2*(-M^2 + \[CapitalDelta]^2))/
          (27*F^4*\[CapitalDelta]^3) - 
         (8*hA^4*(19*M^2 + 8*\[CapitalDelta]^2))/(243*F^4*\[CapitalDelta]^3))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (mNucl*((-8*hA^4*(29*M^2 + 16*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^3) + 
         hA^2*((50*g1^2*(26*M^6 - 39*M^4*\[CapitalDelta]^2 + 
              21*M^2*\[CapitalDelta]^4 - 5*\[CapitalDelta]^6))/
            (2187*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (100*g1*gA*(-2*M^6 + 3*M^4*\[CapitalDelta]^2 - 
              3*M^2*\[CapitalDelta]^4 + \[CapitalDelta]^6))/
            (243*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (2*gA^2*(-38*M^6 + 81*M^4*\[CapitalDelta]^2 - 
              45*M^2*\[CapitalDelta]^4 + 11*\[CapitalDelta]^6))/
            (27*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), 1/(2*F^2) + (2*hA^2*M^2)/(9*F^2*\[CapitalDelta]^2) + 
      mNucl*((2*c4)/F^2 - (gA^2*M)/(8*F^4*Pi) - (gA^4*M)/(8*F^4*Pi) + 
        (2*hA^4*(9*M^3*Pi - 4*M^2*\[CapitalDelta] + 8*\[CapitalDelta]^3))/
         (243*F^4*Pi^2*\[CapitalDelta]^2) + hA^2*(4/(9*F^2*\[CapitalDelta]) + 
          \[CapitalDelta]/(18*F^4*Pi^2) + 
          (25*g1*gA*(-5*M^5*Pi + 5*M^4*\[CapitalDelta] + 
             5*M^3*Pi*\[CapitalDelta]^2 - 6*M^2*\[CapitalDelta]^3 - 
             5*\[CapitalDelta]^5))/(972*F^4*Pi^2*\[CapitalDelta]^2*
            (-M^2 + \[CapitalDelta]^2)) + 
          (25*g1^2*(17*M^5*Pi - 17*M^4*\[CapitalDelta] - 
             17*M^3*Pi*\[CapitalDelta]^2 + 18*M^2*\[CapitalDelta]^3 + 
             5*\[CapitalDelta]^5))/(17496*F^4*Pi^2*\[CapitalDelta]^2*
            (-M^2 + \[CapitalDelta]^2)) + 
          (gA^2*(M^5*Pi - 17*M^4*\[CapitalDelta] - M^3*Pi*\[CapitalDelta]^2 + 
             42*M^2*\[CapitalDelta]^3 + 29*\[CapitalDelta]^5))/
           (216*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)))) + 
      mNucl*((-32*hA^4*\[CapitalDelta])/(243*F^4*Pi^2) + 
        hA^2*(-\[CapitalDelta]/(9*F^4*Pi^2) - (125*g1^2*\[CapitalDelta])/
           (8748*F^4*Pi^2) + (125*g1*gA*\[CapitalDelta])/(486*F^4*Pi^2) - 
          (29*gA^2*\[CapitalDelta])/(108*F^4*Pi^2)))*
       Log[(2*\[CapitalDelta])/M] + 
      (mNucl*((8*gA^2*hA^2*(-1 + M^2/\[CapitalDelta]^2))/(27*F^4) + 
         (4*hA^4*(17 + (10*M^2)/\[CapitalDelta]^2))/(243*F^4))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (mNucl*((4*hA^4*(26*M^2 + 49*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^2) + hA^2*(4/(9*F^4) + 
           (25*g1^2*(17*M^4 - 16*M^2*\[CapitalDelta]^2 + 5*\[CapitalDelta]^
                4))/(2187*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) - 
           (50*g1*gA*(5*M^4 - 4*M^2*\[CapitalDelta]^2 + 5*\[CapitalDelta]^4))/
            (243*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) - 
           (gA^2*(3*M^4 + 8*M^2*\[CapitalDelta]^2 + 7*\[CapitalDelta]^4))/
            (F^4*(9*M^2*\[CapitalDelta]^2 - 9*\[CapitalDelta]^4))))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (2*hA^2*(M^2 - \[CapitalDelta]^2))/
       (3*F^2*\[CapitalDelta]^4) + mNucl*(gA^4/(32*F^4*M*Pi) + 
        (hA^4*(52*M^3*Pi - 24*M^2*\[CapitalDelta] - 
           27*M*Pi*\[CapitalDelta]^2 + 16*\[CapitalDelta]^3))/
         (243*F^4*Pi^2*\[CapitalDelta]^4) + 
        hA^2*(4/(9*F^2*\[CapitalDelta]^3) + 
          (25*g1*gA*(-42*M^9*Pi + 42*M^8*\[CapitalDelta] + 
             126*M^7*Pi*\[CapitalDelta]^2 - 133*M^6*\[CapitalDelta]^3 - 
             126*M^5*Pi*\[CapitalDelta]^4 + 123*M^4*\[CapitalDelta]^5 + 
             42*M^3*Pi*\[CapitalDelta]^6 - 39*M^2*\[CapitalDelta]^7 - 
             2*\[CapitalDelta]^9))/(5832*F^4*Pi^2*\[CapitalDelta]^4*
            (-M^2 + \[CapitalDelta]^2)^3) + 
          (25*g1^2*(210*M^9*Pi - 210*M^8*\[CapitalDelta] - 
             630*M^7*Pi*\[CapitalDelta]^2 + 665*M^6*\[CapitalDelta]^3 + 
             630*M^5*Pi*\[CapitalDelta]^4 - 663*M^4*\[CapitalDelta]^5 - 
             210*M^3*Pi*\[CapitalDelta]^6 + 183*M^2*\[CapitalDelta]^7 + 
             34*\[CapitalDelta]^9))/(104976*F^4*Pi^2*\[CapitalDelta]^4*
            (-M^2 + \[CapitalDelta]^2)^3) + 
          (gA^2*(18*M^9*Pi - 114*M^8*\[CapitalDelta] + 234*M^7*Pi*
              \[CapitalDelta]^2 + 217*M^6*\[CapitalDelta]^3 - 
             810*M^5*Pi*\[CapitalDelta]^4 + 201*M^4*\[CapitalDelta]^5 + 
             846*M^3*Pi*\[CapitalDelta]^6 - 369*M^2*\[CapitalDelta]^7 - 
             288*M*Pi*\[CapitalDelta]^8 + 146*\[CapitalDelta]^9))/
           (1296*F^4*Pi^2*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3))) + 
      (mNucl*((8*gA^2*hA^2*(M^2 - \[CapitalDelta]^2))/
          (27*F^4*\[CapitalDelta]^4) - (4*hA^4*(-28*M^2 + \[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^4))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (mNucl*((-4*hA^4*(-76*M^2 + \[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^4) + 
         hA^2*((25*g1^2*(70*M^8 - 175*M^6*\[CapitalDelta]^2 + 
              135*M^4*\[CapitalDelta]^4 - 27*M^2*\[CapitalDelta]^6))/
            (4374*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (25*g1*gA*(-14*M^8 + 35*M^6*\[CapitalDelta]^2 - 
              27*M^4*\[CapitalDelta]^4 + 3*M^2*\[CapitalDelta]^6))/
            (243*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (gA^2*(22*M^8 + 17*M^6*\[CapitalDelta]^2 - 153*M^4*\[CapitalDelta]^
                4 + 189*M^2*\[CapitalDelta]^6 - 48*\[CapitalDelta]^8))/
            (54*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), -hA^2/(9*F^2*\[CapitalDelta]^2) + 
      mNucl*(gA^2/(96*F^4*M*Pi) + (hA^2*\[CapitalDelta])/
         (216*F^4*Pi^2*(-M^2 + \[CapitalDelta]^2))) + 
      (hA^2*mNucl*(\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (216*F^4*Pi^2*(M^2 - \[CapitalDelta]^2))}
 
SubThrParametersHBe4NN = {(2*M^2*(-2*c1 + c3 + 8*e14*M^2))/F^2 + 
      ((-2*c1 + c3)*M^4)/(16*F^4*Pi^2) + (3*gA^2*M^3)/(64*F^4*Pi) + 
      (gA^4*M^3)/(8*F^4*Pi) - (4*hA^2*M^4)/(9*F^2*mNucl*\[CapitalDelta]^2) - 
      (20*hA^4*M^5)/(243*F^4*Pi*\[CapitalDelta]^2) + 
      hA*((25*g1*LECb4*M^2*(M^3*Pi + 2*M^2*\[CapitalDelta] + 
           2*\[CapitalDelta]^3))/(486*F^4*Pi^2*\[CapitalDelta]) - 
        (gA*(13*LECb4 + 12*LECb5)*M^2*(M^3*Pi + 2*M^2*\[CapitalDelta] + 
           2*\[CapitalDelta]^3))/(54*F^4*Pi^2*\[CapitalDelta])) + 
      hA^2*((-8*M^2)/(9*F^2*\[CapitalDelta]) + 
        (5*g1*gA*M^2*(10*M^5*Pi - 41*M^4*\[CapitalDelta] - 
           10*M^3*Pi*\[CapitalDelta]^2 + 16*M^2*\[CapitalDelta]^3 + 
           40*\[CapitalDelta]^5))/(972*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2)) + 
        (5*g1^2*(-170*M^7*Pi + 209*M^6*\[CapitalDelta] + 
           170*M^5*Pi*\[CapitalDelta]^2 - 144*M^4*\[CapitalDelta]^3 - 
           200*M^2*\[CapitalDelta]^5))/(17496*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2)) + 
        (gA^2*(-2*M^7*Pi + 13*M^6*\[CapitalDelta] + 
           2*M^5*Pi*\[CapitalDelta]^2 - 40*M^2*\[CapitalDelta]^5))/
         (216*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
        (M^2*(16*(2*c3 - c4)*M^3*Pi - 9*\[CapitalDelta]^2*
            (1 + 24*c1*\[CapitalDelta] - 12*c3*\[CapitalDelta]) - 
           9*M^2*(1 + 12*c1*\[CapitalDelta] - 6*c3*\[CapitalDelta])))/
         (108*F^4*Pi^2*\[CapitalDelta])) + 
      (hA*((-50*g1*LECb4*M^2*\[CapitalDelta]^2)/(243*F^4*Pi^2) + 
          (2*gA*(13*LECb4 + 12*LECb5)*M^2*\[CapitalDelta]^2)/(27*F^4*Pi^2)) + 
        hA^2*(-(M^2*(1 + 24*c1*\[CapitalDelta] - 12*c3*\[CapitalDelta])*
             (M^2 - 2*\[CapitalDelta]^2))/(12*F^4*Pi^2*\[CapitalDelta]) + 
          (25*g1*gA*(3*M^4 - 8*M^2*\[CapitalDelta]^2))/(486*F^4*Pi^2*
            \[CapitalDelta]) + (25*g1^2*(-27*M^4 + 40*M^2*\[CapitalDelta]^2))/
           (8748*F^4*Pi^2*\[CapitalDelta]) + 
          (gA^2*(-27*M^4 + 40*M^2*\[CapitalDelta]^2))/(108*F^4*Pi^2*
            \[CapitalDelta])))*Log[(2*\[CapitalDelta])/M] + 
      (((-8*hA^4*M^2*(10*M^2 + 17*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^2) + 
         hA^2*((16*(2*c3 - c4)*M^2*(M^2 - \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]) + (16*gA^2*M^2*(-M^2 + \[CapitalDelta]^
               2))/(27*F^4*\[CapitalDelta]^2)))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-8*hA^4*(10*M^4 + 17*M^2*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^2) + 
         hA*((-4*gA*(13*LECb4 + 12*LECb5)*M^2*(M^2 + 2*\[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]) + (100*g1*LECb4*
             (M^4 + 2*M^2*\[CapitalDelta]^2))/(243*F^4*\[CapitalDelta])) + 
         hA^2*((-2*M^2*(8*(-2*c3 + c4)*M^2 + 9*\[CapitalDelta] + 
              4*(54*c1 - 23*c3 - 2*c4)*\[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]) + (50*g1*gA*M^2*(2*M^4 - 
              7*M^2*\[CapitalDelta]^2 + 8*\[CapitalDelta]^4))/
            (243*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
           (25*g1^2*M^2*(34*M^4 - 47*M^2*\[CapitalDelta]^2 + 
              40*\[CapitalDelta]^4))/(2187*F^4*\[CapitalDelta]^2*
             (M^2 - \[CapitalDelta]^2)) + 
           (gA^2*(6*M^6 - 5*M^4*\[CapitalDelta]^2 + 8*M^2*\[CapitalDelta]^4))/
            (F^4*(9*M^2*\[CapitalDelta]^2 - 9*\[CapitalDelta]^4))))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), -M/(8*F^4*Pi) - (5*gA^4*M)/(32*F^4*Pi) + 
      (2*(c2 + 8*M^2*(e15 + ((25*g1^2 - 50*g1*gA + 81*gA^2)*hA^2)/
            (93312*F^2*Pi^2*\[CapitalDelta]))))/F^2 + 
      (2*hA^4*(-28*M^5 + 25*M^3*\[CapitalDelta]^2))/
       (243*F^4*Pi*\[CapitalDelta]^4) - 
      (4*hA^2*(3*M^4 - 6*M^2*\[CapitalDelta]^2 + 4*\[CapitalDelta]^4))/
       (9*F^2*mNucl*\[CapitalDelta]^4) + 
      hA*((-25*g1*LECb4*(-2*M^9*Pi + 2*M^8*\[CapitalDelta] + 
           6*M^7*Pi*\[CapitalDelta]^2 + M^6*\[CapitalDelta]^3 - 
           6*M^5*Pi*\[CapitalDelta]^4 - 2*M^4*\[CapitalDelta]^5 + 
           2*M^3*Pi*\[CapitalDelta]^6 - 4*M^2*\[CapitalDelta]^7 + 
           4*\[CapitalDelta]^9))/(972*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) + (gA*(13*LECb4 + 12*LECb5)*
          (-2*M^9*Pi + 2*M^8*\[CapitalDelta] + 6*M^7*Pi*\[CapitalDelta]^2 + 
           M^6*\[CapitalDelta]^3 - 6*M^5*Pi*\[CapitalDelta]^4 - 
           2*M^4*\[CapitalDelta]^5 + 2*M^3*Pi*\[CapitalDelta]^6 - 
           4*M^2*\[CapitalDelta]^7 + 4*\[CapitalDelta]^9))/
         (108*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)) + 
      hA^2*((8*(-M^2 + \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^3) - 
        (5*g1^2*(1400*M^11*Pi - 1400*M^10*\[CapitalDelta] - 
           4880*M^9*Pi*\[CapitalDelta]^2 + 5536*M^8*\[CapitalDelta]^3 + 
           6240*M^7*Pi*\[CapitalDelta]^4 - 7143*M^6*\[CapitalDelta]^5 - 
           3440*M^5*Pi*\[CapitalDelta]^6 + 2858*M^4*\[CapitalDelta]^7 + 
           680*M^3*Pi*\[CapitalDelta]^8 + 1084*M^2*\[CapitalDelta]^9 - 
           800*\[CapitalDelta]^11))/(69984*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (5*g1*gA*(360*M^11*Pi - 360*M^10*\[CapitalDelta] - 
           1200*M^9*Pi*\[CapitalDelta]^2 + 1792*M^8*\[CapitalDelta]^3 + 
           1440*M^7*Pi*\[CapitalDelta]^4 - 2541*M^6*\[CapitalDelta]^5 - 
           720*M^5*Pi*\[CapitalDelta]^6 + 846*M^4*\[CapitalDelta]^7 + 
           120*M^3*Pi*\[CapitalDelta]^8 + 788*M^2*\[CapitalDelta]^9 - 
           480*\[CapitalDelta]^11))/(11664*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (gA^2*(-152*M^11*Pi + 280*M^10*\[CapitalDelta] + 
           272*M^9*Pi*\[CapitalDelta]^2 - 992*M^8*\[CapitalDelta]^3 + 
           96*M^7*Pi*\[CapitalDelta]^4 + 1083*M^6*\[CapitalDelta]^5 - 
           400*M^5*Pi*\[CapitalDelta]^6 - 226*M^4*\[CapitalDelta]^7 + 
           184*M^3*Pi*\[CapitalDelta]^8 - 332*M^2*\[CapitalDelta]^9 + 
           160*\[CapitalDelta]^11))/(864*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (8*c3*M^3*Pi*(2*M^2 - 5*\[CapitalDelta]^2) + 27*c2*\[CapitalDelta]^3*
           (M^2 + 2*\[CapitalDelta]^2) + c4*(-8*M^5*Pi + 
            20*M^3*Pi*\[CapitalDelta]^2))/(54*F^4*Pi^2*\[CapitalDelta]^3)) + 
      (hA*((50*g1*LECb4*\[CapitalDelta]^2)/(243*F^4*Pi^2) - 
          (2*gA*(13*LECb4 + 12*LECb5)*\[CapitalDelta]^2)/(27*F^4*Pi^2)) + 
        hA^2*((25*g1^2*(27*M^2 - 40*\[CapitalDelta]^2))/(8748*F^4*Pi^2*
            \[CapitalDelta]) + (gA^2*(27*M^2 - 40*\[CapitalDelta]^2))/
           (108*F^4*Pi^2*\[CapitalDelta]) + (c2*(M^2 - 2*\[CapitalDelta]^2))/
           (F^4*Pi^2) + (25*g1*gA*(-3*M^2 + 8*\[CapitalDelta]^2))/
           (486*F^4*Pi^2*\[CapitalDelta])))*Log[(2*\[CapitalDelta])/M] + 
      (((8*hA^4*(-28*M^4 + 11*M^2*\[CapitalDelta]^2 + 17*\[CapitalDelta]^4))/
          (243*F^4*\[CapitalDelta]^4) + 
         hA^2*((-16*gA^2*(M^2 - \[CapitalDelta]^2)^2)/
            (27*F^4*\[CapitalDelta]^4) + (16*(2*c3 - c4)*
             (M^2 - \[CapitalDelta]^2)^2)/(27*F^4*\[CapitalDelta]^3)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((8*hA^4*(-28*M^4 + 11*M^2*\[CapitalDelta]^2 + 
            17*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^4) + 
         hA*((50*g1*LECb4*(2*M^8 - 5*M^6*\[CapitalDelta]^2 + 
              6*M^2*\[CapitalDelta]^6 - 4*\[CapitalDelta]^8))/
            (243*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (2*gA*(13*LECb4 + 12*LECb5)*(-2*M^8 + 5*M^6*\[CapitalDelta]^2 - 
              6*M^2*\[CapitalDelta]^6 + 4*\[CapitalDelta]^8))/
            (27*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)) + 
         hA^2*((25*g1*gA*(24*M^10 - 68*M^8*\[CapitalDelta]^2 + 
              95*M^6*\[CapitalDelta]^4 - 108*M^4*\[CapitalDelta]^6 + 
              92*M^2*\[CapitalDelta]^8 - 32*\[CapitalDelta]^10))/
            (486*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (gA^2*(-216*M^10 + 516*M^8*\[CapitalDelta]^2 - 
              375*M^6*\[CapitalDelta]^4 + 140*M^4*\[CapitalDelta]^6 - 
              188*M^2*\[CapitalDelta]^8 + 96*\[CapitalDelta]^10))/
            (108*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (25*g1^2*(-280*M^10 + 836*M^8*\[CapitalDelta]^2 - 
              1015*M^6*\[CapitalDelta]^4 + 780*M^4*\[CapitalDelta]^6 - 
              508*M^2*\[CapitalDelta]^8 + 160*\[CapitalDelta]^10))/
            (8748*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (8*(27*c2*\[CapitalDelta]^4 + 4*c3*(M^2 - \[CapitalDelta]^2)^2 - 
              2*c4*(M^2 - \[CapitalDelta]^2)^2))/(27*F^4*\[CapitalDelta]^3)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (-c3 - 16*e14*M^2)/F^2 + ((52*c1 - c2 - 32*c3)*M^2)/
       (192*F^4*Pi^2) - (77*gA^2*M)/(768*F^4*Pi) - (gA^4*M)/(16*F^4*Pi) + 
      (4*hA^2*M^2)/(9*F^2*mNucl*\[CapitalDelta]^2) + 
      (10*hA^4*M^3)/(243*F^4*Pi*\[CapitalDelta]^2) + 
      hA*((-25*g1*LECb4*(M^3*Pi + 2*M^2*\[CapitalDelta] + 
           2*\[CapitalDelta]^3))/(972*F^4*Pi^2*\[CapitalDelta]) + 
        (gA*(13*LECb4 + 12*LECb5)*(M^3*Pi + 2*M^2*\[CapitalDelta] + 
           2*\[CapitalDelta]^3))/(108*F^4*Pi^2*\[CapitalDelta])) + 
      hA^2*(4/(9*F^2*\[CapitalDelta]) + 
        (5*g1*gA*(-10*M^5*Pi + 41*M^4*\[CapitalDelta] + 
           10*M^3*Pi*\[CapitalDelta]^2 - 16*M^2*\[CapitalDelta]^3 - 
           40*\[CapitalDelta]^5))/(1944*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2)) + 
        (gA^2*(2*M^5*Pi - 13*M^4*\[CapitalDelta] - 2*M^3*Pi*
            \[CapitalDelta]^2 + 40*\[CapitalDelta]^5))/
         (432*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
        (5*g1^2*(170*M^5*Pi - 209*M^4*\[CapitalDelta] - 
           170*M^3*Pi*\[CapitalDelta]^2 + 144*M^2*\[CapitalDelta]^3 + 
           200*\[CapitalDelta]^5))/(34992*F^4*Pi^2*\[CapitalDelta]^2*
          (-M^2 + \[CapitalDelta]^2)) + (96*(2*c3 - c4)*M^5*Pi - 
          96*(2*c3 - c4)*M^3*Pi*\[CapitalDelta]^2 + 216*\[CapitalDelta]^4*
           (1 - 3*c3*\[CapitalDelta]) + M^4*(-242 + 324*c3*\[CapitalDelta]) + 
          M^2*\[CapitalDelta]^2*(11 + 324*c3*\[CapitalDelta]))/
         (1296*F^4*Pi^2*(-(M^2*\[CapitalDelta]) + \[CapitalDelta]^3))) + 
      (hA*((25*g1*LECb4*\[CapitalDelta]^2)/(243*F^4*Pi^2) - 
          (gA*(13*LECb4 + 12*LECb5)*\[CapitalDelta]^2)/(27*F^4*Pi^2)) + 
        hA^2*((gA^2*(M^2/(8*Pi^2*\[CapitalDelta]) - (5*\[CapitalDelta])/
              (27*Pi^2)))/F^4 + (25*g1^2*(27*M^2 - 40*\[CapitalDelta]^2))/
           (17496*F^4*Pi^2*\[CapitalDelta]) + 
          (25*g1*gA*(-3*M^2 + 8*\[CapitalDelta]^2))/(972*F^4*Pi^2*
            \[CapitalDelta]) + (M^2*(41 - 108*c3*\[CapitalDelta]) + 
            72*\[CapitalDelta]^2*(-1 + 3*c3*\[CapitalDelta]))/
           (216*F^4*Pi^2*\[CapitalDelta])))*Log[(2*\[CapitalDelta])/M] + 
      (((4*hA^4*(17 + (10*M^2)/\[CapitalDelta]^2))/(243*F^4) + 
         hA^2*((8*gA^2*(-1 + M^2/\[CapitalDelta]^2))/(27*F^4) + 
           (8*(2*c3 - c4)*(-M^2 + \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((4*hA^4*(17 + (10*M^2)/\[CapitalDelta]^2))/(243*F^4) + 
         hA*((-50*g1*LECb4*(M^2 + 2*\[CapitalDelta]^2))/
            (243*F^4*\[CapitalDelta]) + (2*gA*(13*LECb4 + 12*LECb5)*
             (M^2 + 2*\[CapitalDelta]^2))/(27*F^4*\[CapitalDelta])) + 
         hA^2*((-25*g1*gA*(2*M^4 - 7*M^2*\[CapitalDelta]^2 + 
              8*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^2*
             (-M^2 + \[CapitalDelta]^2)) + 
           (gA^2*(6*M^4 - 5*M^2*\[CapitalDelta]^2 + 8*\[CapitalDelta]^4))/
            (18*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
           (25*g1^2*(34*M^4 - 47*M^2*\[CapitalDelta]^2 + 40*\[CapitalDelta]^
                4))/(4374*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
           (16*(2*c3 - c4)*M^4 - 8*\[CapitalDelta]^3*(-9 + 23*c3*
                \[CapitalDelta] + 2*c4*\[CapitalDelta]) + M^2*\[CapitalDelta]*
              (-77 + 152*c3*\[CapitalDelta] + 32*c4*\[CapitalDelta]))/
            (54*F^4*(-(M^2*\[CapitalDelta]) + \[CapitalDelta]^3))))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), 1/(16*F^4*M*Pi) + (5*gA^4)/(192*F^4*M*Pi) + 
      (16*(e16 - ((25*g1^2 - 50*g1*gA + 81*gA^2)*hA^2)/(93312*F^2*Pi^2*
           \[CapitalDelta])))/F^2 - (20*hA^2*(M^2 - \[CapitalDelta]^2)^2)/
       (9*F^2*mNucl*\[CapitalDelta]^6) - 
      (hA^4*(184*M^5 - 280*M^3*\[CapitalDelta]^2 + 75*M*\[CapitalDelta]^4))/
       (486*F^4*Pi*\[CapitalDelta]^6) + 
      hA*((5*g1*LECb4*M^2*(120*M^11*Pi - 120*M^10*\[CapitalDelta] - 
           600*M^9*Pi*\[CapitalDelta]^2 + 620*M^8*\[CapitalDelta]^3 + 
           1200*M^7*Pi*\[CapitalDelta]^4 - 1193*M^6*\[CapitalDelta]^5 - 
           1200*M^5*Pi*\[CapitalDelta]^6 + 1044*M^4*\[CapitalDelta]^7 + 
           600*M^3*Pi*\[CapitalDelta]^8 - 524*M^2*\[CapitalDelta]^9 - 
           120*M*Pi*\[CapitalDelta]^10 + 128*\[CapitalDelta]^11))/
         (11664*F^4*Pi^2*\[CapitalDelta]^5*(M^2 - \[CapitalDelta]^2)^4) - 
        (gA*(13*LECb4 + 12*LECb5)*M^2*(120*M^11*Pi - 
           120*M^10*\[CapitalDelta] - 600*M^9*Pi*\[CapitalDelta]^2 + 
           620*M^8*\[CapitalDelta]^3 + 1200*M^7*Pi*\[CapitalDelta]^4 - 
           1193*M^6*\[CapitalDelta]^5 - 1200*M^5*Pi*\[CapitalDelta]^6 + 
           1044*M^4*\[CapitalDelta]^7 + 600*M^3*Pi*\[CapitalDelta]^8 - 
           524*M^2*\[CapitalDelta]^9 - 120*M*Pi*\[CapitalDelta]^10 + 
           128*\[CapitalDelta]^11))/(6480*F^4*Pi^2*\[CapitalDelta]^5*
          (M^2 - \[CapitalDelta]^2)^4)) + 
      hA^2*((8*(-M^2 + \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^5) + 
        ((2*c3 - c4)*M*(8*M^4 - 20*M^2*\[CapitalDelta]^2 + 
           15*\[CapitalDelta]^4))/(54*F^4*Pi*\[CapitalDelta]^5) - 
        (5*g1^2*(12720*M^15*Pi - 12720*M^14*\[CapitalDelta] - 
           72000*M^13*Pi*\[CapitalDelta]^2 + 74120*M^12*\[CapitalDelta]^3 + 
           169200*M^11*Pi*\[CapitalDelta]^4 - 179938*M^10*\[CapitalDelta]^5 - 
           211200*M^9*Pi*\[CapitalDelta]^6 + 232595*M^8*\[CapitalDelta]^7 + 
           147600*M^7*Pi*\[CapitalDelta]^8 - 165722*M^6*\[CapitalDelta]^9 - 
           54720*M^5*Pi*\[CapitalDelta]^10 + 61966*M^4*\[CapitalDelta]^11 + 
           8400*M^3*Pi*\[CapitalDelta]^12 - 8996*M^2*\[CapitalDelta]^13 - 
           360*\[CapitalDelta]^15))/(419904*F^4*Pi^2*\[CapitalDelta]^6*
          (-M^2 + \[CapitalDelta]^2)^5) + 
        (5*g1*gA*(1200*M^15*Pi - 1200*M^14*\[CapitalDelta] - 
           6720*M^13*Pi*\[CapitalDelta]^2 + 6920*M^12*\[CapitalDelta]^3 + 
           15600*M^11*Pi*\[CapitalDelta]^4 - 16770*M^10*\[CapitalDelta]^5 - 
           19200*M^9*Pi*\[CapitalDelta]^6 + 21867*M^8*\[CapitalDelta]^7 + 
           13200*M^7*Pi*\[CapitalDelta]^8 - 15626*M^6*\[CapitalDelta]^9 - 
           4800*M^5*Pi*\[CapitalDelta]^10 + 5726*M^4*\[CapitalDelta]^11 + 
           720*M^3*Pi*\[CapitalDelta]^12 - 772*M^2*\[CapitalDelta]^13 - 
           40*\[CapitalDelta]^15))/(23328*F^4*Pi^2*\[CapitalDelta]^6*
          (-M^2 + \[CapitalDelta]^2)^5) + 
        (gA^2*(-8880*M^15*Pi + 12720*M^14*\[CapitalDelta] + 
           43200*M^13*Pi*\[CapitalDelta]^2 - 74120*M^12*\[CapitalDelta]^3 - 
           75600*M^11*Pi*\[CapitalDelta]^4 + 179938*M^10*\[CapitalDelta]^5 + 
           40800*M^9*Pi*\[CapitalDelta]^6 - 232595*M^8*\[CapitalDelta]^7 + 
           39600*M^7*Pi*\[CapitalDelta]^8 + 165722*M^6*\[CapitalDelta]^9 - 
           69120*M^5*Pi*\[CapitalDelta]^10 - 61966*M^4*\[CapitalDelta]^11 + 
           37200*M^3*Pi*\[CapitalDelta]^12 + 8996*M^2*\[CapitalDelta]^13 - 
           7200*M*Pi*\[CapitalDelta]^14 + 360*\[CapitalDelta]^15))/
         (25920*F^4*Pi^2*\[CapitalDelta]^6*(-M^2 + \[CapitalDelta]^2)^5)) + 
      (((-8*hA^4*(46*M^4 - 47*M^2*\[CapitalDelta]^2 + \[CapitalDelta]^4))/
          (243*F^4*\[CapitalDelta]^6) + 
         hA^2*((-16*gA^2*(M^2 - \[CapitalDelta]^2)^2)/
            (27*F^4*\[CapitalDelta]^6) + (16*(2*c3 - c4)*
             (M^2 - \[CapitalDelta]^2)^2)/(27*F^4*\[CapitalDelta]^5)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-8*hA^4*(46*M^4 - 47*M^2*\[CapitalDelta]^2 + 
            \[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^6) + 
         hA*((25*g1*LECb4*M^4*(8*M^8 - 36*M^6*\[CapitalDelta]^2 + 
              63*M^4*\[CapitalDelta]^4 - 50*M^2*\[CapitalDelta]^6 + 
              12*\[CapitalDelta]^8))/(486*F^4*\[CapitalDelta]^5*
             (M^2 - \[CapitalDelta]^2)^4) - (gA*(13*LECb4 + 12*LECb5)*M^4*
             (8*M^8 - 36*M^6*\[CapitalDelta]^2 + 63*M^4*\[CapitalDelta]^4 - 
              50*M^2*\[CapitalDelta]^6 + 12*\[CapitalDelta]^8))/
            (54*F^4*\[CapitalDelta]^5*(M^2 - \[CapitalDelta]^2)^4)) + 
         hA^2*((16*(2*c3 - c4)*(M^2 - \[CapitalDelta]^2)^2)/
            (27*F^4*\[CapitalDelta]^5) + (25*g1*gA*M^2*(80*M^12 - 
              408*M^10*\[CapitalDelta]^2 + 846*M^8*\[CapitalDelta]^4 - 
              913*M^6*\[CapitalDelta]^6 + 552*M^4*\[CapitalDelta]^8 - 
              174*M^2*\[CapitalDelta]^10 + 24*\[CapitalDelta]^12))/
            (972*F^4*\[CapitalDelta]^6*(-M^2 + \[CapitalDelta]^2)^5) - 
           (25*g1^2*M^2*(848*M^12 - 4376*M^10*\[CapitalDelta]^2 + 
              9198*M^8*\[CapitalDelta]^4 - 10025*M^6*\[CapitalDelta]^6 + 
              5960*M^4*\[CapitalDelta]^8 - 1758*M^2*\[CapitalDelta]^10 + 
              216*\[CapitalDelta]^12))/(17496*F^4*\[CapitalDelta]^6*
             (-M^2 + \[CapitalDelta]^2)^5) - 
           (gA^2*(720*M^14 - 3480*M^12*\[CapitalDelta]^2 + 
              6510*M^10*\[CapitalDelta]^4 - 5545*M^8*\[CapitalDelta]^6 + 
              1480*M^6*\[CapitalDelta]^8 + 930*M^4*\[CapitalDelta]^10 - 
              680*M^2*\[CapitalDelta]^12 + 128*\[CapitalDelta]^14))/
            (216*F^4*\[CapitalDelta]^6*(-M^2 + \[CapitalDelta]^2)^5)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), gA^4/(64*F^4*M*Pi) - 
      (8*(e15 + ((25*g1^2 - 50*g1*gA + 81*gA^2)*hA^2)/(93312*F^2*Pi^2*
           \[CapitalDelta])))/F^2 - (2*hA^2*(-2*M^2 + \[CapitalDelta]^2))/
       (3*F^2*mNucl*\[CapitalDelta]^4) + 
      (hA^4*(28*M^3 - 15*M*\[CapitalDelta]^2))/(243*F^4*Pi*
        \[CapitalDelta]^4) + 
      hA*((-25*g1*LECb4*M^2*(2*M^5*Pi - 2*M^4*\[CapitalDelta] - 
           4*M^3*Pi*\[CapitalDelta]^2 + 3*M^2*\[CapitalDelta]^3 + 
           2*M*Pi*\[CapitalDelta]^4 - 2*\[CapitalDelta]^5))/
         (1944*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
        (gA*(13*LECb4 + 12*LECb5)*M^2*(2*M^5*Pi - 2*M^4*\[CapitalDelta] - 
           4*M^3*Pi*\[CapitalDelta]^2 + 3*M^2*\[CapitalDelta]^3 + 
           2*M*Pi*\[CapitalDelta]^4 - 2*\[CapitalDelta]^5))/
         (216*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)) + 
      hA^2*(4/(9*F^2*\[CapitalDelta]^3) + 
        ((2*c3 - c4)*M*(-2*M^2 + 3*\[CapitalDelta]^2))/
         (27*F^4*Pi*\[CapitalDelta]^3) + 
        (25*g1*gA*(-72*M^9*Pi + 72*M^8*\[CapitalDelta] + 
           216*M^7*Pi*\[CapitalDelta]^2 - 260*M^6*\[CapitalDelta]^3 - 
           216*M^5*Pi*\[CapitalDelta]^4 + 273*M^4*\[CapitalDelta]^5 + 
           72*M^3*Pi*\[CapitalDelta]^6 - 90*M^2*\[CapitalDelta]^7 - 
           4*\[CapitalDelta]^9))/(23328*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (25*g1^2*(280*M^9*Pi - 280*M^8*\[CapitalDelta] - 
           840*M^7*Pi*\[CapitalDelta]^2 + 940*M^6*\[CapitalDelta]^3 + 
           840*M^5*Pi*\[CapitalDelta]^4 - 979*M^4*\[CapitalDelta]^5 - 
           280*M^3*Pi*\[CapitalDelta]^6 + 334*M^2*\[CapitalDelta]^7 + 
           12*\[CapitalDelta]^9))/(139968*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3) + 
        (gA^2*(152*M^9*Pi - 280*M^8*\[CapitalDelta] - 264*M^7*Pi*
            \[CapitalDelta]^2 + 940*M^6*\[CapitalDelta]^3 - 
           120*M^5*Pi*\[CapitalDelta]^4 - 979*M^4*\[CapitalDelta]^5 + 
           424*M^3*Pi*\[CapitalDelta]^6 + 334*M^2*\[CapitalDelta]^7 - 
           192*M*Pi*\[CapitalDelta]^8 + 12*\[CapitalDelta]^9))/
         (1728*F^4*Pi^2*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3)) + 
      (((-4*hA^4*(-28*M^2 + \[CapitalDelta]^2))/(243*F^4*\[CapitalDelta]^4) + 
         hA^2*((8*gA^2*(M^2 - \[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]^
              4) + (8*(2*c3 - c4)*(-M^2 + \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^3)))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-4*hA^4*(-28*M^2 + \[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^4) + 
         hA*((gA*(13*LECb4 + 12*LECb5)*M^4*(2*M^2 - 3*\[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (25*g1*LECb4*(-2*M^6 + 3*M^4*\[CapitalDelta]^2))/
            (243*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)) + 
         hA^2*((8*(2*c3 - c4)*(-M^2 + \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^3) + (25*g1^2*(280*M^8 - 
              700*M^6*\[CapitalDelta]^2 + 555*M^4*\[CapitalDelta]^4 - 
              108*M^2*\[CapitalDelta]^6))/(17496*F^4*\[CapitalDelta]^4*
             (-M^2 + \[CapitalDelta]^2)^3) + 
           (25*g1*gA*(-8*M^8 + 20*M^6*\[CapitalDelta]^2 - 
              17*M^4*\[CapitalDelta]^4 + 4*M^2*\[CapitalDelta]^6))/
            (324*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (gA^2*(216*M^8 - 444*M^6*\[CapitalDelta]^2 + 
              171*M^4*\[CapitalDelta]^4 + 148*M^2*\[CapitalDelta]^6 - 
              64*\[CapitalDelta]^8))/(216*F^4*\[CapitalDelta]^4*
             (-M^2 + \[CapitalDelta]^2)^3)))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (4*e14)/F^2 + (-76*c1 + 21*(c2 + 8*c3))/(1920*F^4*Pi^2) + 
      (193*gA^2)/(15360*F^4*M*Pi) - hA^2/(9*F^2*mNucl*\[CapitalDelta]^2) + 
      (hA^2*(-1040*M^4 + 1543*M^2*\[CapitalDelta]^2 - 482*\[CapitalDelta]^4))/
       (25920*F^4*Pi^2*\[CapitalDelta]*(M^2 - \[CapitalDelta]^2)^2) - 
      (5*hA^2*Log[(2*\[CapitalDelta])/M])/(108*F^4*Pi^2*\[CapitalDelta]) - 
      (hA^2*(-193*M^2 + 200*\[CapitalDelta]^2)*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8640*F^4*Pi^2*(M^2 - \[CapitalDelta]^2)^2), 
     (1/2 + 4*(d1pd2 + 2*d5)*M^2)/F^2 + (gA^4*M^2)/(48*F^4*Pi^2) + 
      (c1*M^3)/(F^4*Pi) + ((c3 - c4)*gA^2*M^3)/(4*F^4*Pi) + 
      (4*hA^2*(M^4 - 2*M^2*\[CapitalDelta]^2))/(9*F^2*mNucl*
        \[CapitalDelta]^3) + (hA^4*(24*M^5*Pi - 5*M^4*\[CapitalDelta] + 
         4*M^2*\[CapitalDelta]^3))/(243*F^4*Pi^2*\[CapitalDelta]^3) + 
      hA^2*((4*M^2)/(9*F^2*\[CapitalDelta]^2) - 
        (25*g1^2*M^2*(26*M^7*Pi - 26*M^6*\[CapitalDelta] - 
           52*M^5*Pi*\[CapitalDelta]^2 + 71*M^4*\[CapitalDelta]^3 + 
           26*M^3*Pi*\[CapitalDelta]^4 - 37*M^2*\[CapitalDelta]^5 - 
           5*\[CapitalDelta]^7))/(17496*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) + 
        (gA^2*M^2*(46*M^7*Pi - 30*M^6*\[CapitalDelta] - 
           128*M^5*Pi*\[CapitalDelta]^2 + 45*M^4*\[CapitalDelta]^3 + 
           118*M^3*Pi*\[CapitalDelta]^4 - 21*M^2*\[CapitalDelta]^5 - 
           36*M*Pi*\[CapitalDelta]^6 - 3*\[CapitalDelta]^7))/
         (216*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
        (25*g1*gA*M^2*(2*M^7*Pi - 2*M^6*\[CapitalDelta] - 
           4*M^5*Pi*\[CapitalDelta]^2 + 7*M^4*\[CapitalDelta]^3 + 
           2*M^3*Pi*\[CapitalDelta]^4 - 3*M^2*\[CapitalDelta]^5 - 
           \[CapitalDelta]^7))/(972*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) - 
        (2*M^2*(2*c3*M^3*Pi + c4*(-2*M^3*Pi + M^2*\[CapitalDelta] + 
             \[CapitalDelta]^3)))/(27*F^4*Pi^2*\[CapitalDelta]^2)) + 
      hA*((-25*g1*M^2*(-3*LECb5*\[CapitalDelta]^3*
            (M^2 - 2*\[CapitalDelta]^2) + LECb4*(-(M^5*Pi) + 
             M^4*\[CapitalDelta] + M^3*Pi*\[CapitalDelta]^2 - 
             6*M^2*\[CapitalDelta]^3 + 8*\[CapitalDelta]^5)))/
         (972*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
        (gA*M^2*(2*LECb5*(7*M^5*Pi - 7*M^4*\[CapitalDelta] - 
             7*M^3*Pi*\[CapitalDelta]^2 + 3*M^2*\[CapitalDelta]^3 + 
             22*\[CapitalDelta]^5) + LECb4*(11*M^5*Pi - 
             11*M^4*\[CapitalDelta] - 11*M^3*Pi*\[CapitalDelta]^2 - 
             6*M^2*\[CapitalDelta]^3 + 56*\[CapitalDelta]^5)))/
         (108*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2))) + 
      ((-8*hA^4*M^2)/(243*F^4*Pi^2) + hA^2*((-125*g1^2*M^2)/(8748*F^4*Pi^2) + 
          (25*g1*gA*M^2)/(486*F^4*Pi^2) + (gA^2*M^2)/(36*F^4*Pi^2) + 
          (4*c4*M^2*\[CapitalDelta])/(27*F^4*Pi^2)) + 
        hA*((25*g1*(4*LECb4 + 3*LECb5)*M^2*\[CapitalDelta])/(243*F^4*Pi^2) - 
          (2*gA*(14*LECb4 + 11*LECb5)*M^2*\[CapitalDelta])/(27*F^4*Pi^2)))*
       Log[(2*\[CapitalDelta])/M] + 
      (((4*hA^4*(19*M^4 + 8*M^2*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^3) + 
         hA^2*((-8*(2*c3 - c4)*M^2*(M^2 - \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^2) + (8*gA^2*(M^4 - M^2*\[CapitalDelta]^
                2))/(27*F^4*\[CapitalDelta]^3)))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((4*hA^4*(29*M^4 + 16*M^2*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^3) + 
         hA^2*((-8*(2*c3 - 3*c4)*M^2*(M^2 - \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^2) + 
           (gA^2*(38*M^8 - 81*M^6*\[CapitalDelta]^2 + 45*M^4*\[CapitalDelta]^
                4 - 11*M^2*\[CapitalDelta]^6))/(27*F^4*\[CapitalDelta]^3*
             (M^2 - \[CapitalDelta]^2)^2) - 
           (50*g1*gA*(-2*M^8 + 3*M^6*\[CapitalDelta]^2 - 
              3*M^4*\[CapitalDelta]^4 + M^2*\[CapitalDelta]^6))/
            (243*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (25*g1^2*(-26*M^8 + 39*M^6*\[CapitalDelta]^2 - 
              21*M^4*\[CapitalDelta]^4 + 5*M^2*\[CapitalDelta]^6))/
            (2187*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)) + 
         hA*((50*g1*M^2*(3*LECb5*\[CapitalDelta]^2*(M^2 - 2*\[CapitalDelta]^
                  2) + LECb4*(M^4 + 4*M^2*\[CapitalDelta]^2 - 
                8*\[CapitalDelta]^4)))/(243*F^4*\[CapitalDelta]^2*
             (-M^2 + \[CapitalDelta]^2)) + 
           (2*gA*M^2*(2*LECb5*(7*M^4 - 11*M^2*\[CapitalDelta]^2 + 
                22*\[CapitalDelta]^4) + LECb4*(11*M^4 - 28*M^2*
                 \[CapitalDelta]^2 + 56*\[CapitalDelta]^4)))/
            (27*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2))))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (4*d3)/F^2 - (7*gA^4)/(240*F^4*Pi^2) + 
      (5*(-c3 + c4)*gA^2*M)/(16*F^4*Pi) - (1 + 8*c1*M*Pi + 8*c2*M*Pi + 
        8*c3*M*Pi)/(16*F^4*Pi^2) + (8*hA^2*(M^2 - \[CapitalDelta]^2)^2)/
       (9*F^2*mNucl*\[CapitalDelta]^5) + 
      (hA^4*(144*M^5*Pi - 33*M^4*\[CapitalDelta] - 180*M^3*Pi*
          \[CapitalDelta]^2 + 43*M^2*\[CapitalDelta]^3 - 
         12*\[CapitalDelta]^5))/(729*F^4*Pi^2*\[CapitalDelta]^5) + 
      hA^2*((4*(M^2 - \[CapitalDelta]^2))/(9*F^2*\[CapitalDelta]^4) + 
        (5*g1^2*(-2640*M^13*Pi + 2640*M^12*\[CapitalDelta] + 
           12120*M^11*Pi*\[CapitalDelta]^2 - 12560*M^10*\[CapitalDelta]^3 - 
           22080*M^9*Pi*\[CapitalDelta]^4 + 24266*M^8*\[CapitalDelta]^5 + 
           19920*M^7*Pi*\[CapitalDelta]^6 - 24153*M^6*\[CapitalDelta]^7 - 
           8880*M^5*Pi*\[CapitalDelta]^8 + 11528*M^4*\[CapitalDelta]^9 + 
           1560*M^3*Pi*\[CapitalDelta]^10 - 1556*M^2*\[CapitalDelta]^11 - 
           300*\[CapitalDelta]^13))/(209952*F^4*Pi^2*\[CapitalDelta]^5*
          (M^2 - \[CapitalDelta]^2)^4) + 
        (5*g1*gA*(240*M^13*Pi - 240*M^12*\[CapitalDelta] - 
           1080*M^11*Pi*\[CapitalDelta]^2 + 1120*M^10*\[CapitalDelta]^3 + 
           1920*M^9*Pi*\[CapitalDelta]^4 - 2182*M^8*\[CapitalDelta]^5 - 
           1680*M^7*Pi*\[CapitalDelta]^6 + 2271*M^6*\[CapitalDelta]^7 + 
           720*M^5*Pi*\[CapitalDelta]^8 - 1036*M^4*\[CapitalDelta]^9 - 
           120*M^3*Pi*\[CapitalDelta]^10 + 52*M^2*\[CapitalDelta]^11 + 
           60*\[CapitalDelta]^13))/(11664*F^4*Pi^2*\[CapitalDelta]^5*
          (M^2 - \[CapitalDelta]^2)^4) + 
        (gA^2*(1040*M^13*Pi - 720*M^12*\[CapitalDelta] - 
           5800*M^11*Pi*\[CapitalDelta]^2 + 3840*M^10*\[CapitalDelta]^3 + 
           13700*M^9*Pi*\[CapitalDelta]^4 - 7774*M^8*\[CapitalDelta]^5 - 
           17600*M^7*Pi*\[CapitalDelta]^6 + 7307*M^6*\[CapitalDelta]^7 + 
           13000*M^5*Pi*\[CapitalDelta]^8 - 3412*M^4*\[CapitalDelta]^9 - 
           5240*M^3*Pi*\[CapitalDelta]^10 + 564*M^2*\[CapitalDelta]^11 + 
           900*M*Pi*\[CapitalDelta]^12 + 60*\[CapitalDelta]^13))/
         (4320*F^4*Pi^2*\[CapitalDelta]^5*(M^2 - \[CapitalDelta]^2)^4) + 
        (2*(c3*(-6*M^5*Pi + 15*M^3*Pi*\[CapitalDelta]^2) + 
           c4*(6*M^5*Pi - 3*M^4*\[CapitalDelta] - 15*M^3*Pi*\[CapitalDelta]^
               2 + 8*M^2*\[CapitalDelta]^3 + 3*\[CapitalDelta]^5)))/
         (81*F^4*Pi^2*\[CapitalDelta]^4)) + 
      hA*((gA*(LECb4*(132*M^11*Pi - 132*M^10*\[CapitalDelta] - 
             528*M^9*Pi*\[CapitalDelta]^2 + 550*M^8*\[CapitalDelta]^3 + 
             792*M^7*Pi*\[CapitalDelta]^4 - 279*M^6*\[CapitalDelta]^5 - 
             528*M^5*Pi*\[CapitalDelta]^6 - 834*M^4*\[CapitalDelta]^7 + 
             132*M^3*Pi*\[CapitalDelta]^8 + 1484*M^2*\[CapitalDelta]^9 - 
             672*\[CapitalDelta]^11) + 4*LECb5*(42*M^11*Pi - 
             42*M^10*\[CapitalDelta] - 168*M^9*Pi*\[CapitalDelta]^2 + 
             175*M^8*\[CapitalDelta]^3 + 252*M^7*Pi*\[CapitalDelta]^4 - 
             174*M^6*\[CapitalDelta]^5 - 168*M^5*Pi*\[CapitalDelta]^6 - 
             54*M^4*\[CapitalDelta]^7 + 42*M^3*Pi*\[CapitalDelta]^8 + 
             254*M^2*\[CapitalDelta]^9 - 132*\[CapitalDelta]^11)))/
         (1296*F^4*Pi^2*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
        (25*g1*(3*LECb5*\[CapitalDelta]^5*(-25*M^6 + 62*M^4*\[CapitalDelta]^
               2 - 64*M^2*\[CapitalDelta]^4 + 24*\[CapitalDelta]^6) + 
           LECb4*(12*M^11*Pi - 12*M^10*\[CapitalDelta] - 
             48*M^9*Pi*\[CapitalDelta]^2 + 50*M^8*\[CapitalDelta]^3 + 
             72*M^7*Pi*\[CapitalDelta]^4 - 189*M^6*\[CapitalDelta]^5 - 
             48*M^5*Pi*\[CapitalDelta]^6 + 330*M^4*\[CapitalDelta]^7 + 
             12*M^3*Pi*\[CapitalDelta]^8 - 284*M^2*\[CapitalDelta]^9 + 
             96*\[CapitalDelta]^11)))/(11664*F^4*Pi^2*\[CapitalDelta]^4*
          (-M^2 + \[CapitalDelta]^2)^3)) + 
      ((8*hA^4)/(243*F^4*Pi^2) + hA^2*((125*g1^2)/(8748*F^4*Pi^2) - 
          (25*g1*gA)/(486*F^4*Pi^2) - gA^2/(36*F^4*Pi^2) - 
          (4*c4*\[CapitalDelta])/(27*F^4*Pi^2)) + 
        hA*((-25*g1*(4*LECb4 + 3*LECb5)*\[CapitalDelta])/(243*F^4*Pi^2) + 
          (2*gA*(14*LECb4 + 11*LECb5)*\[CapitalDelta])/(27*F^4*Pi^2)))*
       Log[(2*\[CapitalDelta])/M] + 
      (((4*hA^4*(37*M^4 - 29*M^2*\[CapitalDelta]^2 - 8*\[CapitalDelta]^4))/
          (243*F^4*\[CapitalDelta]^5) + 
         hA^2*((8*gA^2*(M^2 - \[CapitalDelta]^2)^2)/
            (27*F^4*\[CapitalDelta]^5) - (8*(2*c3 - c4)*
             (M^2 - \[CapitalDelta]^2)^2)/(27*F^4*\[CapitalDelta]^4)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((4*hA^4*(59*M^4 - 43*M^2*\[CapitalDelta]^2 - 
            16*\[CapitalDelta]^4))/(243*F^4*\[CapitalDelta]^5) + 
         hA^2*((-8*(2*c3 - 3*c4)*(M^2 - \[CapitalDelta]^2)^2)/
            (27*F^4*\[CapitalDelta]^4) + (25*g1*gA*(16*M^12 - 
              64*M^10*\[CapitalDelta]^2 + 98*M^8*\[CapitalDelta]^4 - 
              77*M^6*\[CapitalDelta]^6 + 46*M^4*\[CapitalDelta]^8 - 
              20*M^2*\[CapitalDelta]^10 + 4*\[CapitalDelta]^12))/
            (486*F^4*\[CapitalDelta]^5*(M^2 - \[CapitalDelta]^2)^4) - 
           (25*g1^2*(176*M^12 - 720*M^10*\[CapitalDelta]^2 + 
              1134*M^8*\[CapitalDelta]^4 - 875*M^6*\[CapitalDelta]^6 + 
              398*M^4*\[CapitalDelta]^8 - 124*M^2*\[CapitalDelta]^10 + 
              20*\[CapitalDelta]^12))/(8748*F^4*\[CapitalDelta]^5*
             (M^2 - \[CapitalDelta]^2)^4) + 
           (gA^2*(176*M^12 - 864*M^10*\[CapitalDelta]^2 + 
              1758*M^8*\[CapitalDelta]^4 - 1875*M^6*\[CapitalDelta]^6 + 
              1066*M^4*\[CapitalDelta]^8 - 332*M^2*\[CapitalDelta]^10 + 
              44*\[CapitalDelta]^12))/(108*F^4*\[CapitalDelta]^5*
             (M^2 - \[CapitalDelta]^2)^4)) + 
         hA*((gA*(LECb4*(44*M^10 - 154*M^8*\[CapitalDelta]^2 + 305*M^6*
                 \[CapitalDelta]^4 - 492*M^4*\[CapitalDelta]^6 + 
                560*M^2*\[CapitalDelta]^8 - 224*\[CapitalDelta]^10) + 
              4*LECb5*(14*M^10 - 49*M^8*\[CapitalDelta]^2 + 80*M^6*
                 \[CapitalDelta]^4 - 102*M^4*\[CapitalDelta]^6 + 
                110*M^2*\[CapitalDelta]^8 - 44*\[CapitalDelta]^10)))/
            (54*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (25*g1*(3*LECb5*\[CapitalDelta]^4*(-5*M^6 + 16*M^4*\[CapitalDelta]^
                  2 - 20*M^2*\[CapitalDelta]^4 + 8*\[CapitalDelta]^6) + 
              LECb4*(4*M^10 - 14*M^8*\[CapitalDelta]^2 - 5*M^6*
                 \[CapitalDelta]^4 + 60*M^4*\[CapitalDelta]^6 - 
                80*M^2*\[CapitalDelta]^8 + 32*\[CapitalDelta]^10)))/
            (486*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3)))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (-2*d1pd2)/F^2 - 1/(192*F^4*Pi^2) - gA^4/(96*F^4*Pi^2) - 
      (gA^2*(7 + 24*c3*M*Pi - 24*c4*M*Pi))/(192*F^4*Pi^2) + 
      (hA^2*(-4*M^2 + \[CapitalDelta]^2))/(9*F^2*mNucl*\[CapitalDelta]^3) - 
      (hA^4*(24*M^3*Pi - 5*M^2*\[CapitalDelta] + 4*\[CapitalDelta]^3))/
       (486*F^4*Pi^2*\[CapitalDelta]^3) + 
      hA^2*(-2/(9*F^2*\[CapitalDelta]^2) + (16*(-c3 + c4)*M^5*Pi - 
          8*c4*M^4*\[CapitalDelta] + 16*(c3 - c4)*M^3*Pi*\[CapitalDelta]^2 + 
          5*\[CapitalDelta]^4 + 8*c4*\[CapitalDelta]^5)/
         (216*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
        (25*g1^2*(26*M^7*Pi - 26*M^6*\[CapitalDelta] - 
           52*M^5*Pi*\[CapitalDelta]^2 + 71*M^4*\[CapitalDelta]^3 + 
           26*M^3*Pi*\[CapitalDelta]^4 - 37*M^2*\[CapitalDelta]^5 - 
           5*\[CapitalDelta]^7))/(34992*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) - 
        (25*g1*gA*(2*M^7*Pi - 2*M^6*\[CapitalDelta] - 
           4*M^5*Pi*\[CapitalDelta]^2 + 7*M^4*\[CapitalDelta]^3 + 
           2*M^3*Pi*\[CapitalDelta]^4 - 3*M^2*\[CapitalDelta]^5 - 
           \[CapitalDelta]^7))/(1944*F^4*Pi^2*\[CapitalDelta]^3*
          (M^2 - \[CapitalDelta]^2)^2) + 
        (gA^2*(-46*M^7*Pi + 30*M^6*\[CapitalDelta] + 128*M^5*Pi*
            \[CapitalDelta]^2 - 45*M^4*\[CapitalDelta]^3 - 
           118*M^3*Pi*\[CapitalDelta]^4 + 21*M^2*\[CapitalDelta]^5 + 
           36*M*Pi*\[CapitalDelta]^6 + 3*\[CapitalDelta]^7))/
         (432*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)) + 
      hA*((25*g1*(-3*LECb5*\[CapitalDelta]^3*(M^2 - 2*\[CapitalDelta]^2) + 
           LECb4*(-(M^5*Pi) + M^4*\[CapitalDelta] + M^3*Pi*\[CapitalDelta]^
               2 - 6*M^2*\[CapitalDelta]^3 + 8*\[CapitalDelta]^5)))/
         (1944*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
        (gA*(LECb4*(-11*M^5*Pi + 11*M^4*\[CapitalDelta] + 
             11*M^3*Pi*\[CapitalDelta]^2 + 6*M^2*\[CapitalDelta]^3 - 
             56*\[CapitalDelta]^5) - 2*LECb5*(7*M^5*Pi - 
             7*M^4*\[CapitalDelta] - 7*M^3*Pi*\[CapitalDelta]^2 + 
             3*M^2*\[CapitalDelta]^3 + 22*\[CapitalDelta]^5)))/
         (216*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2))) + 
      ((4*hA^4)/(243*F^4*Pi^2) + hA*((-25*g1*(4*LECb4 + 3*LECb5)*
            \[CapitalDelta])/(486*F^4*Pi^2) + (gA*(14*LECb4 + 11*LECb5)*
            \[CapitalDelta])/(27*F^4*Pi^2)) + 
        hA^2*((125*g1^2)/(17496*F^4*Pi^2) - (25*g1*gA)/(972*F^4*Pi^2) - 
          gA^2/(72*F^4*Pi^2) - (5 + 8*c4*\[CapitalDelta])/(108*F^4*Pi^2)))*
       Log[(2*\[CapitalDelta])/M] + 
      (((-2*hA^4*(19*M^2 + 8*\[CapitalDelta]^2))/(243*F^4*
           \[CapitalDelta]^3) + 
         hA^2*((4*(2*c3 - c4)*(M^2 - \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^2) + (4*gA^2*(-M^2 + \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^3)))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - ((-(hA^4*(58*M^2 + 32*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^3) + 
         hA^2*((25*g1^2*(26*M^6 - 39*M^4*\[CapitalDelta]^2 + 
              21*M^2*\[CapitalDelta]^4 - 5*\[CapitalDelta]^6))/
            (4374*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (25*g1*gA*(-2*M^6 + 3*M^4*\[CapitalDelta]^2 - 
              3*M^2*\[CapitalDelta]^4 + \[CapitalDelta]^6))/
            (243*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (gA^2*(-38*M^6 + 81*M^4*\[CapitalDelta]^2 - 45*M^2*\[CapitalDelta]^
                4 + 11*\[CapitalDelta]^6))/(54*F^4*\[CapitalDelta]^3*
             (M^2 - \[CapitalDelta]^2)^2) + (-5*M^2*\[CapitalDelta]^3 + 
             5*\[CapitalDelta]^5 + 4*(2*c3 - 3*c4)*(M^2 - \[CapitalDelta]^2)^
               3)/(27*F^4*(-(M^2*\[CapitalDelta]) + \[CapitalDelta]^3)^2)) + 
         hA*((gA*(11*LECb4*M^4 + 14*LECb5*M^4 - 28*LECb4*M^2*\[CapitalDelta]^
                2 - 22*LECb5*M^2*\[CapitalDelta]^2 + 56*LECb4*\[CapitalDelta]^
                4 + 44*LECb5*\[CapitalDelta]^4))/
            (F^4*(27*M^2*\[CapitalDelta]^2 - 27*\[CapitalDelta]^4)) - 
           (25*g1*(3*LECb5*\[CapitalDelta]^2*(M^2 - 2*\[CapitalDelta]^2) + 
              LECb4*(M^4 + 4*M^2*\[CapitalDelta]^2 - 8*\[CapitalDelta]^4)))/
            (243*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2))))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (8*hA^2*(-M^2 + \[CapitalDelta]^2))/
       (9*F^2*\[CapitalDelta]^3) + mNucl*((4*d14md15)/F^2 - 
        gA^4/(8*F^4*Pi^2) + ((-c3 + c4)*gA^2*M)/(2*F^4*Pi) - 
        (2*hA^4*(24*M^3*Pi - 5*M^2*\[CapitalDelta] + 4*\[CapitalDelta]^3))/
         (243*F^4*Pi^2*\[CapitalDelta]^3) + 
        hA^2*(-8/(9*F^2*\[CapitalDelta]^2) + 
          (25*g1^2*(26*M^7*Pi - 26*M^6*\[CapitalDelta] - 
             52*M^5*Pi*\[CapitalDelta]^2 + 71*M^4*\[CapitalDelta]^3 + 
             26*M^3*Pi*\[CapitalDelta]^4 - 37*M^2*\[CapitalDelta]^5 - 
             5*\[CapitalDelta]^7))/(8748*F^4*Pi^2*\[CapitalDelta]^3*
            (M^2 - \[CapitalDelta]^2)^2) - 
          (25*g1*gA*(2*M^7*Pi - 2*M^6*\[CapitalDelta] - 
             4*M^5*Pi*\[CapitalDelta]^2 + 7*M^4*\[CapitalDelta]^3 + 
             2*M^3*Pi*\[CapitalDelta]^4 - 3*M^2*\[CapitalDelta]^5 - 
             \[CapitalDelta]^7))/(486*F^4*Pi^2*\[CapitalDelta]^3*
            (M^2 - \[CapitalDelta]^2)^2) + 
          (gA^2*(-46*M^7*Pi + 30*M^6*\[CapitalDelta] + 128*M^5*Pi*
              \[CapitalDelta]^2 - 45*M^4*\[CapitalDelta]^3 - 
             118*M^3*Pi*\[CapitalDelta]^4 + 21*M^2*\[CapitalDelta]^5 + 
             36*M*Pi*\[CapitalDelta]^6 + 3*\[CapitalDelta]^7))/
           (108*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
          (4*(2*c3*M^3*Pi + c4*(-2*M^3*Pi + M^2*\[CapitalDelta] + 
               \[CapitalDelta]^3)))/(27*F^4*Pi^2*\[CapitalDelta]^2)) + 
        hA*((25*g1*(-3*LECb5*\[CapitalDelta]^3*(M^2 - 2*\[CapitalDelta]^2) + 
             LECb4*(-(M^5*Pi) + M^4*\[CapitalDelta] + M^3*Pi*\[CapitalDelta]^
                 2 - 6*M^2*\[CapitalDelta]^3 + 8*\[CapitalDelta]^5)))/
           (486*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) + 
          (gA*(LECb4*(-11*M^5*Pi + 11*M^4*\[CapitalDelta] + 11*M^3*Pi*
                \[CapitalDelta]^2 + 6*M^2*\[CapitalDelta]^3 - 56*
                \[CapitalDelta]^5) - 2*LECb5*(7*M^5*Pi - 7*M^4*
                \[CapitalDelta] - 7*M^3*Pi*\[CapitalDelta]^2 + 3*M^2*
                \[CapitalDelta]^3 + 22*\[CapitalDelta]^5)))/
           (54*F^4*Pi^2*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)))) + 
      mNucl*((16*hA^4)/(243*F^4*Pi^2) + hA^2*((125*g1^2)/(4374*F^4*Pi^2) - 
          (25*g1*gA)/(243*F^4*Pi^2) - gA^2/(18*F^4*Pi^2) - 
          (8*c4*\[CapitalDelta])/(27*F^4*Pi^2)) + 
        hA*((-50*g1*(4*LECb4 + 3*LECb5)*\[CapitalDelta])/(243*F^4*Pi^2) + 
          (4*gA*(14*LECb4 + 11*LECb5)*\[CapitalDelta])/(27*F^4*Pi^2)))*
       Log[(2*\[CapitalDelta])/M] + 
      (mNucl*((-8*hA^4*(19*M^2 + 8*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^3) + 
         hA^2*((16*(2*c3 - c4)*(M^2 - \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^2) + (16*gA^2*(-M^2 + \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^3)))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (mNucl*((-8*hA^4*(29*M^2 + 16*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^3) + 
         hA^2*((16*(2*c3 - 3*c4)*(M^2 - \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^2) + 
           (50*g1^2*(26*M^6 - 39*M^4*\[CapitalDelta]^2 + 
              21*M^2*\[CapitalDelta]^4 - 5*\[CapitalDelta]^6))/
            (2187*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (100*g1*gA*(-2*M^6 + 3*M^4*\[CapitalDelta]^2 - 
              3*M^2*\[CapitalDelta]^4 + \[CapitalDelta]^6))/
            (243*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (2*gA^2*(-38*M^6 + 81*M^4*\[CapitalDelta]^2 - 
              45*M^2*\[CapitalDelta]^4 + 11*\[CapitalDelta]^6))/
            (27*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2)) + 
         hA*((-100*g1*(3*LECb5*\[CapitalDelta]^2*(M^2 - 2*\[CapitalDelta]^
                  2) + LECb4*(M^4 + 4*M^2*\[CapitalDelta]^2 - 
                8*\[CapitalDelta]^4)))/(243*F^4*\[CapitalDelta]^2*
             (-M^2 + \[CapitalDelta]^2)) - 
           (4*gA*(2*LECb5*(7*M^4 - 11*M^2*\[CapitalDelta]^2 + 
                22*\[CapitalDelta]^4) + LECb4*(11*M^4 - 28*M^2*
                 \[CapitalDelta]^2 + 56*\[CapitalDelta]^4)))/
            (27*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2))))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), 1/(2*F^2) + (2*hA^2*M^2)/(9*F^2*\[CapitalDelta]^2) + 
      mNucl*((2*(c4 + 8*e17*M^2))/F^2 - (gA^4*M)/(8*F^4*Pi) - 
        (gA^2*M*(6*c4*M + Pi))/(8*F^4*Pi^2) + 
        (2*hA^4*(9*M^3*Pi + 8*M^2*\[CapitalDelta] + 8*\[CapitalDelta]^3))/
         (243*F^4*Pi^2*\[CapitalDelta]^2) + hA^2*(4/(9*F^2*\[CapitalDelta]) - 
          (5*g1*gA*(50*M^5*Pi + 9*M^4*\[CapitalDelta] - 50*M^3*Pi*
              \[CapitalDelta]^2 + M^2*\[CapitalDelta]^3 + 
             50*\[CapitalDelta]^5))/(1944*F^4*Pi^2*\[CapitalDelta]^2*
            (-M^2 + \[CapitalDelta]^2)) + 
          (5*g1^2*(170*M^5*Pi + M^4*\[CapitalDelta] - 170*M^3*Pi*
              \[CapitalDelta]^2 + 9*M^2*\[CapitalDelta]^3 + 
             50*\[CapitalDelta]^5))/(34992*F^4*Pi^2*\[CapitalDelta]^2*
            (-M^2 + \[CapitalDelta]^2)) + 
          (gA^2*(2*M^5*Pi + 29*M^4*\[CapitalDelta] - 2*M^3*Pi*
              \[CapitalDelta]^2 + 21*M^2*\[CapitalDelta]^3 + 
             58*\[CapitalDelta]^5))/(432*F^4*Pi^2*\[CapitalDelta]^2*
            (-M^2 + \[CapitalDelta]^2)) + (-8*(2*c3 - 5*c4)*M^3*Pi + 
            2*\[CapitalDelta]^2*(3 + 38*c4*\[CapitalDelta]) + 
            M^2*(1 + 70*c4*\[CapitalDelta]))/(108*F^4*Pi^2*
            \[CapitalDelta])) + 
        hA*((-25*g1*(24*LECb5*\[CapitalDelta]*(M^2 + 2*\[CapitalDelta]^2) + 
             LECb4*(2*M^3*Pi + 25*M^2*\[CapitalDelta] + 46*\[CapitalDelta]^
                 3)))/(1944*F^4*Pi^2*\[CapitalDelta]) + 
          (gA*(4*LECb5*(2*M^3*Pi + 37*M^2*\[CapitalDelta] + 70*
                \[CapitalDelta]^3) + 3*LECb4*(14*M^3*Pi + 59*M^2*
                \[CapitalDelta] + 90*\[CapitalDelta]^3)))/
           (216*F^4*Pi^2*\[CapitalDelta]))) + 
      mNucl*((-32*hA^4*\[CapitalDelta])/(243*F^4*Pi^2) + 
        hA^2*((25*g1^2*(27*M^2 - 10*\[CapitalDelta]^2))/(17496*F^4*Pi^2*
            \[CapitalDelta]) + (25*g1*gA*(-3*M^2 + 10*\[CapitalDelta]^2))/
           (972*F^4*Pi^2*\[CapitalDelta]) - 
          (gA^2*(45*M^2 + 58*\[CapitalDelta]^2))/(216*F^4*Pi^2*
            \[CapitalDelta]) + (M^2*(3 + 6*c4*\[CapitalDelta]) - 
            2*\[CapitalDelta]^2*(3 + 38*c4*\[CapitalDelta]))/
           (54*F^4*Pi^2*\[CapitalDelta])) + 
        hA*((gA*(93*LECb4*M^2 + 132*LECb5*M^2 - 270*LECb4*\[CapitalDelta]^2 - 
             280*LECb5*\[CapitalDelta]^2))/(108*F^4*Pi^2) - 
          (25*g1*(LECb4*(21*M^2 - 46*\[CapitalDelta]^2) + 
             24*LECb5*(M^2 - 2*\[CapitalDelta]^2)))/(972*F^4*Pi^2)))*
       Log[(2*\[CapitalDelta])/M] + 
      (mNucl*((4*hA^4*(17 + (10*M^2)/\[CapitalDelta]^2))/(243*F^4) + 
         hA^2*((8*gA^2*(-1 + M^2/\[CapitalDelta]^2))/(27*F^4) + 
           (8*(2*c3 - c4)*(-M^2 + \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (mNucl*((4*hA^4*(26*M^2 + 49*\[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^2) + 
         hA^2*((4*(2*(-2*c3 + 9*c4)*M^2 + 3*\[CapitalDelta] + 
              4*(c3 + 9*c4)*\[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]) + 
           (25*g1^2*(17*M^4 - 16*M^2*\[CapitalDelta]^2 + 5*\[CapitalDelta]^
                4))/(2187*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) - 
           (50*g1*gA*(5*M^4 - 4*M^2*\[CapitalDelta]^2 + 5*\[CapitalDelta]^4))/
            (243*F^4*\[CapitalDelta]^2*(-M^2 + \[CapitalDelta]^2)) - 
           (gA^2*(3*M^4 + 8*M^2*\[CapitalDelta]^2 + 7*\[CapitalDelta]^4))/
            (F^4*(9*M^2*\[CapitalDelta]^2 - 9*\[CapitalDelta]^4))) + 
         hA*((-50*g1*(24*LECb5*\[CapitalDelta]^2 + LECb4*(M^2 + 
                23*\[CapitalDelta]^2)))/(243*F^4*\[CapitalDelta]) + 
           (2*gA*(4*LECb5*(M^2 + 35*\[CapitalDelta]^2) + 3*LECb4*(7*M^2 + 
                45*\[CapitalDelta]^2)))/(27*F^4*\[CapitalDelta])))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), (2*hA^2*(M^2 - \[CapitalDelta]^2))/
       (3*F^2*\[CapitalDelta]^4) + mNucl*((16*e18)/F^2 + 
        (2*c4*gA^2)/(3*F^4*Pi^2) + gA^4/(32*F^4*M*Pi) + 
        (hA^4*M*(52*M^2*Pi - 24*M*\[CapitalDelta] - 27*Pi*\[CapitalDelta]^2))/
         (243*F^4*Pi^2*\[CapitalDelta]^4) + 
        hA^2*(4/(9*F^2*\[CapitalDelta]^3) - (4*c3*M^3*Pi - 10*c4*M^3*Pi + 
            8*c4*M^2*\[CapitalDelta] - 6*c3*M*Pi*\[CapitalDelta]^2 + 
            15*c4*M*Pi*\[CapitalDelta]^2 + 8*c4*\[CapitalDelta]^3)/
           (27*F^4*Pi^2*\[CapitalDelta]^3) + 
          (25*g1*gA*M^2*(-14*M^7*Pi + 14*M^6*\[CapitalDelta] + 
             42*M^5*Pi*\[CapitalDelta]^2 - 45*M^4*\[CapitalDelta]^3 - 
             42*M^3*Pi*\[CapitalDelta]^4 + 43*M^2*\[CapitalDelta]^5 + 
             14*M*Pi*\[CapitalDelta]^6 - 15*\[CapitalDelta]^7))/
           (1944*F^4*Pi^2*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
          (25*g1^2*M^2*(70*M^7*Pi - 70*M^6*\[CapitalDelta] - 
             210*M^5*Pi*\[CapitalDelta]^2 + 233*M^4*\[CapitalDelta]^3 + 
             210*M^3*Pi*\[CapitalDelta]^4 - 255*M^2*\[CapitalDelta]^5 - 
             70*M*Pi*\[CapitalDelta]^6 + 95*\[CapitalDelta]^7))/
           (34992*F^4*Pi^2*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
          (gA^2*(18*M^9*Pi - 114*M^8*\[CapitalDelta] + 234*M^7*Pi*
              \[CapitalDelta]^2 + 331*M^6*\[CapitalDelta]^3 - 
             810*M^5*Pi*\[CapitalDelta]^4 - 141*M^4*\[CapitalDelta]^5 + 
             846*M^3*Pi*\[CapitalDelta]^6 - 27*M^2*\[CapitalDelta]^7 - 
             288*M*Pi*\[CapitalDelta]^8 + 32*\[CapitalDelta]^9))/
           (1296*F^4*Pi^2*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3)) + 
        hA*((-25*g1*(-8*LECb5*\[CapitalDelta]^3*(2*M^4 + M^2*\[CapitalDelta]^
                 2 - 2*\[CapitalDelta]^4) + LECb4*(2*M^7*Pi - 2*M^6*
                \[CapitalDelta] - 4*M^5*Pi*\[CapitalDelta]^2 - 11*M^4*
                \[CapitalDelta]^3 + 2*M^3*Pi*\[CapitalDelta]^4 - 9*M^2*
                \[CapitalDelta]^5 + 14*\[CapitalDelta]^7)))/
           (1944*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
          (gA*(8*LECb5*(2*M^7*Pi - 2*M^6*\[CapitalDelta] - 4*M^5*Pi*
                \[CapitalDelta]^2 - 7*M^4*\[CapitalDelta]^3 + 2*M^3*Pi*
                \[CapitalDelta]^4 - 7*M^2*\[CapitalDelta]^5 + 10*
                \[CapitalDelta]^7) + LECb4*(34*M^7*Pi - 34*M^6*
                \[CapitalDelta] - 68*M^5*Pi*\[CapitalDelta]^2 - 19*M^4*
                \[CapitalDelta]^3 + 34*M^3*Pi*\[CapitalDelta]^4 - 69*M^2*
                \[CapitalDelta]^5 + 70*\[CapitalDelta]^7)))/
           (216*F^4*Pi^2*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2))) + 
      mNucl*(hA*((25*g1*(7*LECb4 + 8*LECb5))/(486*F^4*Pi^2) - 
          (5*gA*(7*LECb4 + 8*LECb5))/(54*F^4*Pi^2)) + 
        hA^2*((16*c4)/(27*F^4*Pi^2) + (4*gA^2)/(27*F^4*Pi^2*
            \[CapitalDelta])))*Log[(2*\[CapitalDelta])/M] + 
      (mNucl*((-4*hA^4*(-28*M^2 + \[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^4) + 
         hA^2*((8*gA^2*(M^2 - \[CapitalDelta]^2))/(27*F^4*\[CapitalDelta]^
              4) + (8*(2*c3 - c4)*(-M^2 + \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^3)))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (mNucl*((-4*hA^4*(-76*M^2 + \[CapitalDelta]^2))/
          (243*F^4*\[CapitalDelta]^4) + 
         hA^2*((8*(2*c3 - 9*c4)*(-M^2 + \[CapitalDelta]^2))/
            (27*F^4*\[CapitalDelta]^3) + 
           (25*g1^2*(70*M^8 - 175*M^6*\[CapitalDelta]^2 + 
              135*M^4*\[CapitalDelta]^4 - 27*M^2*\[CapitalDelta]^6))/
            (4374*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (25*g1*gA*(-14*M^8 + 35*M^6*\[CapitalDelta]^2 - 
              27*M^4*\[CapitalDelta]^4 + 3*M^2*\[CapitalDelta]^6))/
            (243*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3) + 
           (gA^2*(22*M^8 + 17*M^6*\[CapitalDelta]^2 - 153*M^4*\[CapitalDelta]^
                4 + 189*M^2*\[CapitalDelta]^6 - 48*\[CapitalDelta]^8))/
            (54*F^4*\[CapitalDelta]^4*(-M^2 + \[CapitalDelta]^2)^3)) + 
         hA*((-25*g1*(8*LECb5*\[CapitalDelta]^4*(-3*M^2 + 2*\[CapitalDelta]^
                  2) + LECb4*(2*M^6 - 3*M^4*\[CapitalDelta]^2 - 
                21*M^2*\[CapitalDelta]^4 + 14*\[CapitalDelta]^6)))/
            (243*F^4*\[CapitalDelta]^3*(M^2 - \[CapitalDelta]^2)^2) + 
           (gA*(8*LECb5*(2*M^6 - 3*M^4*\[CapitalDelta]^2 - 15*M^2*
                 \[CapitalDelta]^4 + 10*\[CapitalDelta]^6) + LECb4*(34*M^6 - 
                51*M^4*\[CapitalDelta]^2 - 105*M^2*\[CapitalDelta]^4 + 
                70*\[CapitalDelta]^6)))/(27*F^4*\[CapitalDelta]^3*
             (M^2 - \[CapitalDelta]^2)^2)))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2), -hA^2/(9*F^2*\[CapitalDelta]^2) + 
      mNucl*((-8*e17)/F^2 - c4/(48*F^4*Pi^2) + gA^2/(96*F^4*M*Pi) + 
        (hA^2*(M^2 + 2*\[CapitalDelta]^2))/(648*F^4*Pi^2*
          (-(M^2*\[CapitalDelta]) + \[CapitalDelta]^3))) - 
      (hA^2*mNucl*Log[(2*\[CapitalDelta])/M])/(108*F^4*Pi^2*
        \[CapitalDelta]) + (hA^2*mNucl*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (216*F^4*Pi^2*(M^2 - \[CapitalDelta]^2))}
 
ThrParametersHBe2NN = {((-2*c1 + c2 + c3)*M^2*mNucl)/(2*F^2*(M + mNucl)*Pi), 
     (M*mNucl)/(8*F^2*(M + mNucl)*Pi), -(c3*mNucl)/(6*F^2*(M + mNucl)*Pi) + 
      (gA^2*mNucl)/(24*F^2*M*(M + mNucl)*Pi) - 
      (hA^2*mNucl*(M + 2*\[CapitalDelta]))/(27*F^2*(M + mNucl)*Pi*
        (M^2 - \[CapitalDelta]^2)), -(c4*mNucl)/(12*F^2*(M + mNucl)*Pi) - 
      (gA^2*mNucl)/(24*F^2*M*(M + mNucl)*Pi) + 
      (hA^2*mNucl*(2*M + \[CapitalDelta]))/(54*F^2*(M + mNucl)*Pi*
        (M^2 - \[CapitalDelta]^2)), -(c3*mNucl)/(6*F^2*(M + mNucl)*Pi) - 
      (gA^2*mNucl)/(12*F^2*M*(M + mNucl)*Pi) + (2*hA^2*mNucl)/
       (27*F^2*(M + mNucl)*Pi*(M + \[CapitalDelta])), 
     (c4*mNucl)/(6*F^2*(M + mNucl)*Pi) - (gA^2*mNucl)/(24*F^2*M*(M + mNucl)*
        Pi) + (hA^2*mNucl)/(27*F^2*(M + mNucl)*Pi*(M + \[CapitalDelta])), 
     ((c2 + c3)*mNucl)/(2*F^2*(M + mNucl)*Pi), 
     mNucl/(16*F^2*M*(M + mNucl)*Pi)}
 
ThrParametersHBe3NN = {((-2*c1 + c2 + c3)*M^2*mNucl)/(2*F^2*(M + mNucl)*Pi) + 
      (gA^2*M^2*(3*M*mNucl - 16*F^2*Pi))/(256*F^4*(M + mNucl)*Pi^2) - 
      (hA^2*M^2*(64*F^2*Pi^2 + 3*mNucl*\[CapitalDelta]))/
       (144*F^4*(M + mNucl)*Pi^3) + (hA^2*M^2*mNucl*\[CapitalDelta]*
        Log[(2*\[CapitalDelta])/M])/(24*F^4*(M + mNucl)*Pi^3) + 
      (hA^2*M^2*mNucl*(\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (48*F^4*(M + mNucl)*Pi^3), 
     (M*mNucl*(8*F^2*Pi^2 + M^2*(1 + 64*d1pd2*F^2*Pi^2 + 64*d3*F^2*Pi^2 + 
          128*d5*F^2*Pi^2)))/(64*F^4*(M + mNucl)*Pi^3), 
     -((c3 + d14md15*M)*mNucl)/(6*F^2*(M + mNucl)*Pi) - 
      (gA^4*M*mNucl*(-7 + 12*Pi))/(1728*F^4*(M + mNucl)*Pi^3) + 
      (gA^2*(-77*M^2*mNucl + 192*F^2*M*Pi + 192*F^2*mNucl*Pi))/
       (4608*F^4*M*(M + mNucl)*Pi^2) + 
      (hA^4*mNucl*(M^3 - 4*M*\[CapitalDelta]^2))/(2916*F^4*(M + mNucl)*Pi^3*
        (M - \[CapitalDelta])*(M + \[CapitalDelta])) + 
      hA^2*((25*g1*gA*mNucl*(2*M^6*(5 + 3*Pi) + 6*M^5*(2 + Pi)*
            \[CapitalDelta] + M^4*(-5 + 6*Pi)*\[CapitalDelta]^2 - 
           18*M^3*\[CapitalDelta]^3 - 17*M^2*\[CapitalDelta]^4 + 
           6*M*\[CapitalDelta]^5 + 12*\[CapitalDelta]^6))/
         (34992*F^4*M*(M + mNucl)*Pi^3*(M - \[CapitalDelta])^2*
          (M + \[CapitalDelta])^2) + (25*g1^2*mNucl*(8*M^7*Pi - 
           2*M^6*(13 + Pi)*\[CapitalDelta] - 2*M^5*(18 + 13*Pi)*
            \[CapitalDelta]^2 + M^4*(31 - 34*Pi)*\[CapitalDelta]^3 + 
           54*M^3*\[CapitalDelta]^4 + 7*M^2*\[CapitalDelta]^5 - 
           18*M*\[CapitalDelta]^6 - 12*\[CapitalDelta]^7))/
         (209952*F^4*M*(M + mNucl)*Pi^3*(M - \[CapitalDelta])^2*
          \[CapitalDelta]*(M + \[CapitalDelta])^2) - 
        (gA^2*mNucl*(40*M^7*Pi + 2*M^6*(3 + Pi)*\[CapitalDelta] + 
           2*M^5*(18 - 35*Pi)*\[CapitalDelta]^2 + M^4*(21 + 34*Pi)*
            \[CapitalDelta]^3 + 6*M^3*(-9 + 4*Pi)*\[CapitalDelta]^4 - 
           63*M^2*\[CapitalDelta]^5 + 18*M*\[CapitalDelta]^6 + 
           36*\[CapitalDelta]^7))/(2592*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (mNucl*\[CapitalDelta]*(77*M^2 - 72*\[CapitalDelta]^2) + 
          96*F^2*Pi^2*(M^2 - 2*mNucl*\[CapitalDelta] - 
            M*(mNucl + \[CapitalDelta])))/(2592*F^4*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])*(M + \[CapitalDelta]))) + 
      ((-2*hA^4*M*mNucl)/(729*F^4*(M + mNucl)*Pi^3) + 
        hA^2*((gA^2*mNucl*(3*M - 40*\[CapitalDelta]))/(1296*F^4*(M + mNucl)*
            Pi^3) - (mNucl*\[CapitalDelta])/(18*F^4*(M + mNucl)*Pi^3) - 
          (125*g1^2*mNucl*(M + 8*\[CapitalDelta]))/(104976*F^4*(M + mNucl)*
            Pi^3) + (25*g1*gA*mNucl*(M + 8*\[CapitalDelta]))/
           (5832*F^4*(M + mNucl)*Pi^3)))*Log[(2*\[CapitalDelta])/M] + 
      (((-2*gA^2*hA^2*mNucl*(M + 2*\[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi*
           \[CapitalDelta]) - (hA^4*mNucl*(M^3 - 16*M^2*\[CapitalDelta] + 
            8*M*\[CapitalDelta]^2 + 34*\[CapitalDelta]^3))/
          (729*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((hA^4*mNucl*(M^3 + 16*M^2*\[CapitalDelta] - 
            16*M*\[CapitalDelta]^2 - 34*\[CapitalDelta]^3))/
          (729*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])) + 
         hA^2*((mNucl*(77*M^2 - 72*\[CapitalDelta]^2))/(324*F^4*(M + mNucl)*
             Pi*(M^2 - \[CapitalDelta]^2)) + (25*g1*gA*mNucl*
             (-M^2 + 3*M*\[CapitalDelta] + \[CapitalDelta]^2))/
            (729*F^4*M^2*(M + mNucl)*Pi) + (25*g1^2*mNucl*
             (4*M^3 + 9*M^2*\[CapitalDelta] - 13*M*\[CapitalDelta]^2 - 
              9*\[CapitalDelta]^3))/(13122*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) - (gA^2*mNucl*(16*M^3 - M^2*\[CapitalDelta] + 
              19*M*\[CapitalDelta]^2 + 9*\[CapitalDelta]^3))/
            (162*F^4*M^2*(M + mNucl)*Pi*\[CapitalDelta])))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (hA^2*((25*g1*gA*mNucl*(2*M - \[CapitalDelta])*
           \[CapitalDelta])/(972*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])^
            2) + (5*gA^2*mNucl*\[CapitalDelta]*(-2*M + \[CapitalDelta]))/
          (216*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])^2) + 
         (25*g1^2*mNucl*\[CapitalDelta]*(-10*M^3 + 5*M^2*\[CapitalDelta] - 
            8*M*\[CapitalDelta]^2 + 4*\[CapitalDelta]^3))/
          (17496*F^4*M^2*(M + mNucl)*Pi*(M - \[CapitalDelta])^2))*
        (-M + \[CapitalDelta] - 2*Sqrt[-M^2 + (-M + \[CapitalDelta])^2]*
          Log[(-M + \[CapitalDelta] + Sqrt[-M^2 + (-M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2) - 
      (hA^2*((-25*g1*gA*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (5*M^2 + 8*M*\[CapitalDelta] + 4*\[CapitalDelta]^2))/
          (2916*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) + 
         (25*g1^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (25*M^2 + 40*M*\[CapitalDelta] + 24*\[CapitalDelta]^2))/
          (52488*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) + 
         (gA^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (25*M^2 + 40*M*\[CapitalDelta] + 36*\[CapitalDelta]^2))/
          (648*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2))*
        (M + \[CapitalDelta] - 2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), (gA^4*M*mNucl*(-1 + 6*Pi))/(1728*F^4*(M + mNucl)*
        Pi^3) - (mNucl*(M + 96*c4*F^2*Pi^2 + 384*d1pd2*F^2*M*Pi^2))/
       (1152*F^4*(M + mNucl)*Pi^3) + 
      (gA^2*(-48*F^2*M*Pi^2 - 48*F^2*mNucl*Pi^2 + M^2*mNucl*(-7 + 6*Pi)))/
       (1152*F^4*M*(M + mNucl)*Pi^3) - 
      (hA^4*mNucl*(M^3 + 4*M^2*\[CapitalDelta] - 4*M*\[CapitalDelta]^2 - 
         8*\[CapitalDelta]^3))/(2916*F^4*(M + mNucl)*Pi^3*
        (M - \[CapitalDelta])*(M + \[CapitalDelta])) + 
      hA^2*((25*g1*gA*mNucl*(M^6*(-20 + 9*Pi) - 12*M^5*(2 + Pi)*
            \[CapitalDelta] - 5*M^4*(-2 + 3*Pi)*\[CapitalDelta]^2 + 
           45*M^3*\[CapitalDelta]^3 + 34*M^2*\[CapitalDelta]^4 - 
           21*M*\[CapitalDelta]^5 - 24*\[CapitalDelta]^6))/
         (69984*F^4*M*(M + mNucl)*Pi^3*(M - \[CapitalDelta])^2*
          (M + \[CapitalDelta])^2) - (25*g1^2*mNucl*(16*M^7*Pi - 
           M^6*(52 + Pi)*\[CapitalDelta] - 4*M^5*(2 + 13*Pi)*
            \[CapitalDelta]^2 + M^4*(62 - 17*Pi)*\[CapitalDelta]^3 + 
           7*M^3*\[CapitalDelta]^4 + 14*M^2*\[CapitalDelta]^5 + 
           M*\[CapitalDelta]^6 - 24*\[CapitalDelta]^7))/
         (419904*F^4*M*(M + mNucl)*Pi^3*(M - \[CapitalDelta])^2*
          \[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (gA^2*mNucl*(80*M^7*Pi + M^6*(12 - 31*Pi)*\[CapitalDelta] + 
           4*M^5*(22 - 35*Pi)*\[CapitalDelta]^2 + 3*M^4*(14 + 11*Pi)*
            \[CapitalDelta]^3 + M^3*(-175 + 48*Pi)*\[CapitalDelta]^4 - 
           126*M^2*\[CapitalDelta]^5 + 87*M*\[CapitalDelta]^6 + 
           72*\[CapitalDelta]^7))/(5184*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (24*F^2*Pi^2*(M^2 + 2*M*mNucl - M*\[CapitalDelta] + 
            mNucl*\[CapitalDelta]) + mNucl*\[CapitalDelta]*
           (-3*M^2 - 5*M*\[CapitalDelta] + 3*\[CapitalDelta]^2))/
         (1296*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
          (M + \[CapitalDelta]))) + ((2*hA^4*mNucl*(M + 2*\[CapitalDelta]))/
         (729*F^4*(M + mNucl)*Pi^3) + 
        hA^2*(-(gA^2*mNucl*(6*M - 29*\[CapitalDelta]))/(2592*F^4*(M + mNucl)*
            Pi^3) - (mNucl*(5*M - 3*\[CapitalDelta]))/(648*F^4*(M + mNucl)*
            Pi^3) + (125*g1^2*mNucl*(2*M + \[CapitalDelta]))/
           (209952*F^4*(M + mNucl)*Pi^3) - (25*g1*gA*mNucl*
            (2*M + 5*\[CapitalDelta]))/(11664*F^4*(M + mNucl)*Pi^3)))*
       Log[(2*\[CapitalDelta])/M] + 
      (((gA^2*hA^2*mNucl*(2*M + \[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi*
           \[CapitalDelta]) + (hA^4*mNucl*(2*M^3 - 8*M^2*\[CapitalDelta] + 
            16*M*\[CapitalDelta]^2 + 17*\[CapitalDelta]^3))/
          (1458*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - ((-(hA^4*mNucl*(2*M^3 + 24*M^2*\[CapitalDelta] - 
             32*M*\[CapitalDelta]^2 - 49*\[CapitalDelta]^3))/
          (1458*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])) + 
         hA^2*(-(mNucl*(3*M^2 + 5*M*\[CapitalDelta] - 3*\[CapitalDelta]^2))/
            (162*F^4*(M + mNucl)*Pi*(M^2 - \[CapitalDelta]^2)) + 
           (25*g1*gA*mNucl*(M^2 - 3*M*\[CapitalDelta] - \[CapitalDelta]^2))/
            (729*F^4*M^2*(M + mNucl)*Pi) - (25*g1^2*mNucl*
             (4*M^3 + M^2*\[CapitalDelta] - 13*M*\[CapitalDelta]^2 - 
              \[CapitalDelta]^3))/(13122*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) + (gA^2*mNucl*(16*M^3 - 3*M^2*\[CapitalDelta] + 
              19*M*\[CapitalDelta]^2 + 9*\[CapitalDelta]^3))/
            (162*F^4*M^2*(M + mNucl)*Pi*\[CapitalDelta])))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (hA^2*((-5*gA^2*mNucl*(2*M - \[CapitalDelta])*
           \[CapitalDelta])/(1296*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])^
            2) + (25*g1*gA*mNucl*(M - 4*\[CapitalDelta])*
           (2*M - \[CapitalDelta])*\[CapitalDelta])/(5832*F^4*M*(M + mNucl)*
           Pi*(M - \[CapitalDelta])^2) - 
         (25*g1^2*mNucl*(2*M - \[CapitalDelta])*\[CapitalDelta]*
           (5*M^2 - 40*M*\[CapitalDelta] + 8*\[CapitalDelta]^2))/
          (104976*F^4*M^2*(M + mNucl)*Pi*(M - \[CapitalDelta])^2))*
        (-M + \[CapitalDelta] - 2*Sqrt[-M^2 + (-M + \[CapitalDelta])^2]*
          Log[(-M + \[CapitalDelta] + Sqrt[-M^2 + (-M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2) - 
      (hA^2*((25*g1*gA*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (3*M^2 + 12*M*\[CapitalDelta] + 8*\[CapitalDelta]^2))/
          (5832*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) - 
         (25*g1^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (15*M^2 + 40*M*\[CapitalDelta] + 16*\[CapitalDelta]^2))/
          (104976*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) - 
         (gA^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (15*M^2 + 80*M*\[CapitalDelta] + 72*\[CapitalDelta]^2))/
          (1296*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2))*
        (M + \[CapitalDelta] - 2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), -((c3 - 2*d14md15*M)*mNucl)/
       (6*F^2*(M + mNucl)*Pi) - (gA^4*M*mNucl*(7 + 6*Pi))/
       (864*F^4*(M + mNucl)*Pi^3) - (gA^2*(77*M^2*mNucl + 384*F^2*M*Pi + 
         384*F^2*mNucl*Pi))/(4608*F^4*M*(M + mNucl)*Pi^2) - 
      (hA^4*mNucl*(M^3 - 4*M*\[CapitalDelta]^2))/(1458*F^4*(M + mNucl)*Pi^3*
        (M - \[CapitalDelta])*(M + \[CapitalDelta])) + 
      hA^2*((25*g1*gA*mNucl*(M^4*(-10 + 3*Pi) - 14*M^3*\[CapitalDelta] - 
           13*M^2*\[CapitalDelta]^2 - 21*M*\[CapitalDelta]^3 - 
           12*\[CapitalDelta]^4))/(17496*F^4*M*(M + mNucl)*Pi^3*
          (M + \[CapitalDelta])^2) - (25*g1^2*mNucl*(8*M^5*Pi + 
           M^4*(-26 + 17*Pi)*\[CapitalDelta] - 34*M^3*\[CapitalDelta]^2 - 
           11*M^2*\[CapitalDelta]^3 - 15*M*\[CapitalDelta]^4 - 
           12*\[CapitalDelta]^5))/(104976*F^4*M*(M + mNucl)*Pi^3*
          \[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (gA^2*mNucl*(40*M^7*Pi - M^6*(-6 + Pi)*\[CapitalDelta] - 
           2*M^5*(9 + 35*Pi)*\[CapitalDelta]^2 + M^4*(21 - 17*Pi)*
            \[CapitalDelta]^3 + 3*M^3*(9 + 8*Pi)*\[CapitalDelta]^4 - 
           63*M^2*\[CapitalDelta]^5 - 9*M*\[CapitalDelta]^6 + 
           36*\[CapitalDelta]^7))/(1296*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (192*F^2*(2*M + mNucl)*Pi^2*(M - \[CapitalDelta]) + 
          mNucl*\[CapitalDelta]*(77*M^2 - 72*\[CapitalDelta]^2))/
         (2592*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
          (M + \[CapitalDelta]))) + 
      ((4*hA^4*M*mNucl)/(729*F^4*(M + mNucl)*Pi^3) + 
        hA^2*((125*g1^2*mNucl*(M - 4*\[CapitalDelta]))/(52488*F^4*(M + mNucl)*
            Pi^3) - (25*g1*gA*mNucl*(M - 4*\[CapitalDelta]))/
           (2916*F^4*(M + mNucl)*Pi^3) - (mNucl*\[CapitalDelta])/
           (18*F^4*(M + mNucl)*Pi^3) - 
          (gA^2*mNucl*(3*M + 20*\[CapitalDelta]))/(648*F^4*(M + mNucl)*
            Pi^3)))*Log[(2*\[CapitalDelta])/M] + 
      (((4*gA^2*hA^2*mNucl*(M - \[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi*
           \[CapitalDelta]) + (2*hA^4*mNucl*(M^2 + 9*M*\[CapitalDelta] + 
            17*\[CapitalDelta]^2))/(729*F^4*(M + mNucl)*Pi*\[CapitalDelta]*
           (M + \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-2*hA^4*mNucl*(M^3 - 8*M^2*\[CapitalDelta] - 
            16*M*\[CapitalDelta]^2 + 17*\[CapitalDelta]^3))/
          (729*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])) + 
         hA^2*((mNucl*(77*M^2 - 72*\[CapitalDelta]^2))/(324*F^4*(M + mNucl)*
             Pi*(M^2 - \[CapitalDelta]^2)) - (25*g1*gA*mNucl*
             (M^2 + 6*M*\[CapitalDelta] - \[CapitalDelta]^2))/
            (729*F^4*M^2*(M + mNucl)*Pi) + 
           (gA^2*mNucl*(32*M^3 + M^2*\[CapitalDelta] + 38*M*\[CapitalDelta]^
                2 - 9*\[CapitalDelta]^3))/(162*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) - (25*g1^2*mNucl*(8*M^3 - 
              9*M^2*\[CapitalDelta] - 26*M*\[CapitalDelta]^2 + 
              9*\[CapitalDelta]^3))/(13122*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (hA^2*((25*g1*gA*mNucl*(2*M - \[CapitalDelta])*
           \[CapitalDelta])/(486*F^4*M^2*(M + mNucl)*Pi) + 
         (125*g1^2*mNucl*\[CapitalDelta]*(-2*M + \[CapitalDelta]))/
          (8748*F^4*M^2*(M + mNucl)*Pi) + (gA^2*mNucl*\[CapitalDelta]*
           (-10*M^3 + 25*M^2*\[CapitalDelta] - 28*M*\[CapitalDelta]^2 + 
            9*\[CapitalDelta]^3))/(108*F^4*M^2*(M + mNucl)*Pi*
           (M - \[CapitalDelta])^2))*(-M + \[CapitalDelta] - 
         2*Sqrt[-M^2 + (-M + \[CapitalDelta])^2]*
          Log[(-M + \[CapitalDelta] + Sqrt[-M^2 + (-M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2) - 
      (hA^2*((gA^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (5*M^2 - 10*M*\[CapitalDelta] - 9*\[CapitalDelta]^2))/
          (324*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) + 
         (25*g1*gA*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (-M^2 + 2*M*\[CapitalDelta] + \[CapitalDelta]^2))/
          (1458*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) + 
         (25*g1^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
           (5*M^2 - 10*M*\[CapitalDelta] + 3*\[CapitalDelta]^2))/
          (26244*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2))*
        (M + \[CapitalDelta] - 2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), -(gA^4*M*mNucl*(1 + 12*Pi))/
       (1728*F^4*(M + mNucl)*Pi^3) - 
      (gA^2*(48*F^2*M*Pi^2 + 48*F^2*mNucl*Pi^2 + M^2*mNucl*(7 + 12*Pi)))/
       (1152*F^4*M*(M + mNucl)*Pi^3) + (24*F^2*(3 + 8*c4*mNucl)*Pi^2 - 
        M*(mNucl + 384*d1pd2*F^2*mNucl*Pi^2))/(1152*F^4*(M + mNucl)*Pi^3) - 
      (hA^4*mNucl*(M^3 - 8*M^2*\[CapitalDelta] - 4*M*\[CapitalDelta]^2 + 
         16*\[CapitalDelta]^3))/(2916*F^4*(M + mNucl)*Pi^3*
        (M - \[CapitalDelta])*(M + \[CapitalDelta])) + 
      hA^2*((-25*g1^2*mNucl*(8*M^5*Pi + M^4*(-26 + 17*Pi)*\[CapitalDelta] - 
           44*M^3*\[CapitalDelta]^2 - 31*M^2*\[CapitalDelta]^3 - 
           25*M*\[CapitalDelta]^4 - 12*\[CapitalDelta]^5))/
         (209952*F^4*M*(M + mNucl)*Pi^3*\[CapitalDelta]*(M + \[CapitalDelta])^
           2) - (25*g1*gA*mNucl*(M^5*(10 + 9*Pi) + M^4*(-14 + 15*Pi)*
            \[CapitalDelta] - 19*M^3*\[CapitalDelta]^2 + 
           26*M^2*\[CapitalDelta]^3 + 9*M*\[CapitalDelta]^4 - 
           12*\[CapitalDelta]^5))/(34992*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])*(M + \[CapitalDelta])^2) + 
        (gA^2*mNucl*(40*M^7*Pi + M^6*(6 + 31*Pi)*\[CapitalDelta] - 
           2*M^5*(44 + 35*Pi)*\[CapitalDelta]^2 + 3*M^4*(7 - 11*Pi)*
            \[CapitalDelta]^3 + M^3*(175 + 24*Pi)*\[CapitalDelta]^4 - 
           63*M^2*\[CapitalDelta]^5 - 87*M*\[CapitalDelta]^6 + 
           36*\[CapitalDelta]^7))/(2592*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (48*F^2*(2*M + mNucl)*Pi^2*(M - \[CapitalDelta]) + 
          mNucl*\[CapitalDelta]*(6*M^2 - 5*M*\[CapitalDelta] - 
            6*\[CapitalDelta]^2))/(1296*F^4*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])*(M + \[CapitalDelta]))) + 
      ((2*hA^4*mNucl*(M - 4*\[CapitalDelta]))/(729*F^4*(M + mNucl)*Pi^3) + 
        hA^2*((-25*g1*gA*mNucl*(M - 5*\[CapitalDelta]))/(5832*F^4*(M + mNucl)*
            Pi^3) + (125*g1^2*mNucl*(M - \[CapitalDelta]))/
           (104976*F^4*(M + mNucl)*Pi^3) - (mNucl*(5*M + 6*\[CapitalDelta]))/
           (648*F^4*(M + mNucl)*Pi^3) - 
          (gA^2*mNucl*(3*M + 29*\[CapitalDelta]))/(1296*F^4*(M + mNucl)*
            Pi^3)))*Log[(2*\[CapitalDelta])/M] + 
      (((2*gA^2*hA^2*mNucl*(M - \[CapitalDelta]))/(81*F^4*(M + mNucl)*Pi*
           \[CapitalDelta]) + (hA^4*mNucl*(M^2 + 9*M*\[CapitalDelta] + 
            17*\[CapitalDelta]^2))/(729*F^4*(M + mNucl)*Pi*\[CapitalDelta]*
           (M + \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - ((-(hA^4*mNucl*(M^3 - 24*M^2*\[CapitalDelta] - 
             16*M*\[CapitalDelta]^2 + 49*\[CapitalDelta]^3))/
          (729*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])) + 
         hA^2*((-25*g1*gA*mNucl*(2*M^2 + 3*M*\[CapitalDelta] - 
              2*\[CapitalDelta]^2))/(729*F^4*M^2*(M + mNucl)*Pi) + 
           (mNucl*(6*M^2 - 5*M*\[CapitalDelta] - 6*\[CapitalDelta]^2))/
            (162*F^4*(M + mNucl)*Pi*(M^2 - \[CapitalDelta]^2)) + 
           (gA^2*mNucl*(16*M^3 + 6*M^2*\[CapitalDelta] + 19*M*\[CapitalDelta]^
                2 - 18*\[CapitalDelta]^3))/(162*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) - (25*g1^2*mNucl*(4*M^3 - 
              2*M^2*\[CapitalDelta] - 13*M*\[CapitalDelta]^2 + 
              2*\[CapitalDelta]^3))/(13122*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (hA^2*((-125*g1^2*mNucl*(2*M - \[CapitalDelta])*
           \[CapitalDelta])/(26244*F^4*M^2*(M + mNucl)*Pi) + 
         (25*g1*gA*mNucl*(M - 3*\[CapitalDelta])*(2*M - \[CapitalDelta])*
           \[CapitalDelta])/(1458*F^4*M^2*(M + mNucl)*Pi*
           (M - \[CapitalDelta])) - (gA^2*mNucl*(2*M - \[CapitalDelta])*
           \[CapitalDelta]*(5*M^2 - 30*M*\[CapitalDelta] + 
            27*\[CapitalDelta]^2))/(324*F^4*M^2*(M + mNucl)*Pi*
           (M - \[CapitalDelta])^2))*(-M + \[CapitalDelta] - 
         2*Sqrt[-M^2 + (-M + \[CapitalDelta])^2]*
          Log[(-M + \[CapitalDelta] + Sqrt[-M^2 + (-M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2) - 
      (hA^2*((-25*g1*gA*mNucl*\[CapitalDelta]^3*(2*M + \[CapitalDelta]))/
          (1458*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) - 
         (25*g1^2*mNucl*\[CapitalDelta]^2*(2*M + \[CapitalDelta])*
           (10*M + \[CapitalDelta]))/(26244*F^4*M^2*(M + mNucl)*Pi*
           (M + \[CapitalDelta])^2) + (gA^2*mNucl*\[CapitalDelta]^2*
           (2*M + \[CapitalDelta])*(10*M + 9*\[CapitalDelta]))/
          (324*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2))*
        (M + \[CapitalDelta] - 2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), ((c2 + c3)*mNucl)/(2*F^2*(M + mNucl)*Pi) + 
      (gA^2*(77*M*mNucl + 96*F^2*Pi))/(1536*F^4*(M + mNucl)*Pi^2) + 
      (hA^2*(-77*M^2*mNucl*\[CapitalDelta] + 72*mNucl*\[CapitalDelta]^3 - 
         192*F^2*Pi^2*(M^2 + M*\[CapitalDelta] - 2*\[CapitalDelta]^2)))/
       (864*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
        (M + \[CapitalDelta])) + (hA^2*mNucl*\[CapitalDelta]*
        Log[(2*\[CapitalDelta])/M])/(6*F^4*(M + mNucl)*Pi^3) + 
      (hA^2*mNucl*(77*M^2 - 72*\[CapitalDelta]^2)*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (864*F^4*(M + mNucl)*Pi^3*(M^2 - \[CapitalDelta]^2)), 
     (gA^2*(7*M*mNucl - 48*F^2*Pi^2))/(384*F^4*(M + mNucl)*Pi^3) + 
      (mNucl*(12*F^2*Pi^2 + M^2*(-1 + 288*d1pd2*F^2*Pi^2 + 288*d3*F^2*Pi^2 + 
           192*d5*F^2*Pi^2)))/(192*F^4*M*(M + mNucl)*Pi^3) + 
      (hA^2*M*(48*F^2*Pi^2*(M - \[CapitalDelta]) + 
         5*mNucl*\[CapitalDelta]^2))/(432*F^4*(M + mNucl)*Pi^3*
        (M - \[CapitalDelta])*(M + \[CapitalDelta])) + 
      (5*hA^2*M*mNucl*Log[(2*\[CapitalDelta])/M])/(216*F^4*(M + mNucl)*
        Pi^3) - (5*hA^2*M*mNucl*\[CapitalDelta]*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (432*F^4*(M + mNucl)*Pi^3*(M^2 - \[CapitalDelta]^2))}
 
ThrParametersHBe4NN = {(gA^2*M^2*(3*M*mNucl - 16*F^2*Pi))/
       (256*F^4*(M + mNucl)*Pi^2) + 
      (M^2*mNucl*(32*F^2*(c2 + 8*(e14 + e15 + e16)*M^2)*Pi^2 - 
         2*c1*(M^2 + 32*F^2*Pi^2) + c3*(M^2 + 32*F^2*Pi^2)))/
       (64*F^4*(M + mNucl)*Pi^3) - 
      (hA^2*M^2*(3*M^2*mNucl*(1 + 12*c1*\[CapitalDelta] - 
           6*c2*\[CapitalDelta] - 6*c3*\[CapitalDelta]) + 
         \[CapitalDelta]*(64*F^2*Pi^2 + 3*mNucl*\[CapitalDelta]*
            (1 + 24*c1*\[CapitalDelta] - 12*c2*\[CapitalDelta] - 
             12*c3*\[CapitalDelta]))))/(144*F^4*(M + mNucl)*Pi^3*
        \[CapitalDelta]) - (hA^2*M^2*mNucl*(1 + 24*c1*\[CapitalDelta] - 
         12*c2*\[CapitalDelta] - 12*c3*\[CapitalDelta])*
        (M^2 - 2*\[CapitalDelta]^2)*Log[(2*\[CapitalDelta])/M])/
       (48*F^4*(M + mNucl)*Pi^3*\[CapitalDelta]) + 
      (hA^2*M^2*mNucl*(1 + 24*c1*\[CapitalDelta] - 12*c2*\[CapitalDelta] - 
         12*c3*\[CapitalDelta])*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (48*F^4*(M + mNucl)*Pi^3), 
     (M*mNucl*(8*F^2*Pi^2 + M^2*(1 + 64*d1pd2*F^2*Pi^2 + 64*d3*F^2*Pi^2 + 
          128*d5*F^2*Pi^2)))/(64*F^4*(M + mNucl)*Pi^3), 
     -(gA^4*M*mNucl*(-7 + 12*Pi))/(1728*F^4*(M + mNucl)*Pi^3) + 
      (gA^2*(-77*M^2*mNucl + 64*(c3 - c4)*M^3*mNucl + 192*F^2*M*Pi + 
         192*F^2*mNucl*Pi))/(4608*F^4*M*(M + mNucl)*Pi^2) + 
      (52*c1*M^2*mNucl + c2*M*(-(M*mNucl) + 192*F^2*Pi^2) - 
        32*mNucl*(c3*(M^2 + 6*F^2*Pi^2) + 6*F^2*M*Pi^2*
           (d14md15 + 8*M*(2*e14 + e15 + ((25*g1^2 - 50*g1*gA + 81*gA^2)*
                hA^2)/(93312*F^2*Pi^2*\[CapitalDelta])))))/
       (1152*F^4*(M + mNucl)*Pi^3) + 
      (hA^4*mNucl*(M^3 - 4*M*\[CapitalDelta]^2))/(2916*F^4*(M + mNucl)*Pi^3*
        (M - \[CapitalDelta])*(M + \[CapitalDelta])) + 
      hA*((25*g1*M*mNucl*(12*LECb5*\[CapitalDelta]*(M^2 - \[CapitalDelta]^
              2) + LECb4*(M^3*(-14 + 3*Pi) + 6*M^2*(2 + Pi)*\[CapitalDelta] + 
             14*M*\[CapitalDelta]^2 - 12*\[CapitalDelta]^3)))/
         (34992*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
          (M + \[CapitalDelta])) + 
        (gA*M*mNucl*(6*LECb5*(7*M^3*(4 + Pi) - 12*M^2*(2 + Pi)*
              \[CapitalDelta] - 28*M*\[CapitalDelta]^2 + 
             24*\[CapitalDelta]^3) + LECb4*(M^3*(182 + 33*Pi) - 
             78*M^2*(2 + Pi)*\[CapitalDelta] - 182*M*\[CapitalDelta]^2 + 
             156*\[CapitalDelta]^3)))/(3888*F^4*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])*(M + \[CapitalDelta]))) + 
      hA^2*((5*g1^2*mNucl*(M^7*(-83 + 120*Pi) - 30*M^6*(13 + Pi)*
            \[CapitalDelta] - 2*M^5*(187 + 195*Pi)*\[CapitalDelta]^2 + 
           15*M^4*(31 - 34*Pi)*\[CapitalDelta]^3 + 
           727*M^3*\[CapitalDelta]^4 + 105*M^2*\[CapitalDelta]^5 - 
           270*M*\[CapitalDelta]^6 - 180*\[CapitalDelta]^7))/
         (629856*F^4*M*(M + mNucl)*Pi^3*(M - \[CapitalDelta])^2*
          \[CapitalDelta]*(M + \[CapitalDelta])^2) - 
        (5*g1*gA*mNucl*(53*M^7 - 10*M^6*(5 + 3*Pi)*\[CapitalDelta] - 
           2*M^5*(83 + 15*Pi)*\[CapitalDelta]^2 - 5*M^4*(-5 + 6*Pi)*
            \[CapitalDelta]^3 + 143*M^3*\[CapitalDelta]^4 + 
           85*M^2*\[CapitalDelta]^5 - 30*M*\[CapitalDelta]^6 - 
           60*\[CapitalDelta]^7))/(34992*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) - 
        (gA^2*mNucl*(M^7*(103 + 120*Pi) + 6*M^6*(3 + Pi)*\[CapitalDelta] - 
           14*M^5*(7 + 15*Pi)*\[CapitalDelta]^2 + 3*M^4*(21 + 34*Pi)*
            \[CapitalDelta]^3 + M^3*(-59 + 72*Pi)*\[CapitalDelta]^4 - 
           189*M^2*\[CapitalDelta]^5 + 54*M*\[CapitalDelta]^6 + 
           108*\[CapitalDelta]^7))/(7776*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (-48*c4*M^3*mNucl*\[CapitalDelta]^2 + M^4*mNucl*
           (242 - 324*c3*\[CapitalDelta]) - 48*M*\[CapitalDelta]*
           (-(c4*mNucl*\[CapitalDelta]^3) + 6*F^2*Pi^2*(mNucl + 
              \[CapitalDelta])) + 72*mNucl*\[CapitalDelta]^2*
           (-8*F^2*Pi^2 + 3*\[CapitalDelta]^2*(-1 + 3*c3*\[CapitalDelta])) + 
          M^2*\[CapitalDelta]*(288*F^2*Pi^2 - mNucl*\[CapitalDelta]*
             (11 + 324*c3*\[CapitalDelta])))/(7776*F^4*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])*\[CapitalDelta]*(M + \[CapitalDelta]))) + 
      ((-2*hA^4*M*mNucl)/(729*F^4*(M + mNucl)*Pi^3) + 
        hA*(-(gA*mNucl*\[CapitalDelta]*(14*LECb4*M + 11*LECb5*M + 
              13*LECb4*\[CapitalDelta] + 12*LECb5*\[CapitalDelta]))/
           (162*F^4*(M + mNucl)*Pi^3) + (25*g1*mNucl*\[CapitalDelta]*
            (3*LECb5*M + 2*LECb4*(2*M + \[CapitalDelta])))/
           (2916*F^4*(M + mNucl)*Pi^3)) + 
        hA^2*((25*g1^2*mNucl*(27*M^2 - 5*M*\[CapitalDelta] - 
             40*\[CapitalDelta]^2))/(104976*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta]) + (gA^2*mNucl*(27*M^2 + 3*M*\[CapitalDelta] - 
             40*\[CapitalDelta]^2))/(1296*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta]) + (25*g1*gA*mNucl*(-3*M^2 + M*\[CapitalDelta] + 
             8*\[CapitalDelta]^2))/(5832*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta]) - (mNucl*(-16*c4*M*\[CapitalDelta]^2 + 
             72*\[CapitalDelta]^2*(1 - 3*c3*\[CapitalDelta]) + 
             M^2*(-41 + 108*c3*\[CapitalDelta])))/(1296*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta])))*Log[(2*\[CapitalDelta])/M] + 
      ((-(hA^4*mNucl*(M^3 - 16*M^2*\[CapitalDelta] + 8*M*\[CapitalDelta]^2 + 
             34*\[CapitalDelta]^3))/(729*F^4*(M + mNucl)*Pi*
           (M - \[CapitalDelta])*\[CapitalDelta]*(M + \[CapitalDelta])) + 
         hA^2*((2*(2*c3 - c4)*mNucl*(M + 2*\[CapitalDelta]))/
            (81*F^4*(M + mNucl)*Pi) - (2*gA^2*mNucl*(M + 2*\[CapitalDelta]))/
            (81*F^4*(M + mNucl)*Pi*\[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((hA^4*mNucl*(M^3 + 16*M^2*\[CapitalDelta] - 
            16*M*\[CapitalDelta]^2 - 34*\[CapitalDelta]^3))/
          (729*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])) + hA*((-25*g1*(LECb4 + LECb5)*mNucl*
             (M^2 - \[CapitalDelta]^2))/(729*F^4*M*(M + mNucl)*Pi) + 
           (gA*(13*LECb4 + 12*LECb5)*mNucl*(M^2 - \[CapitalDelta]^2))/
            (81*F^4*M*(M + mNucl)*Pi)) + 
         hA^2*((25*g1*gA*mNucl*(-M^2 + 3*M*\[CapitalDelta] + 
              \[CapitalDelta]^2))/(729*F^4*M^2*(M + mNucl)*Pi) + 
           (25*g1^2*mNucl*(4*M^3 + 9*M^2*\[CapitalDelta] - 
              13*M*\[CapitalDelta]^2 - 9*\[CapitalDelta]^3))/
            (13122*F^4*M^2*(M + mNucl)*Pi*\[CapitalDelta]) - 
           (gA^2*mNucl*(16*M^3 - M^2*\[CapitalDelta] + 19*M*\[CapitalDelta]^
                2 + 9*\[CapitalDelta]^3))/(162*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) + (mNucl*(8*(2*c3 - 3*c4)*M^3 - 
              8*(2*c3 - 3*c4)*M*\[CapitalDelta]^2 + M^2*(77 - 184*c3*
                 \[CapitalDelta] - 16*c4*\[CapitalDelta]) + 8*\[CapitalDelta]^
                2*(-9 + 23*c3*\[CapitalDelta] + 2*c4*\[CapitalDelta])))/
            (324*F^4*(M + mNucl)*Pi*(M^2 - \[CapitalDelta]^2))))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - 
      ((hA*((-5*gA*(3*LECb4 + 2*LECb5)*mNucl*(2*M - \[CapitalDelta])*
             \[CapitalDelta])/(324*F^4*(M + mNucl)*Pi*
             (M - \[CapitalDelta])) + (25*g1*mNucl*(3*LECb4*M + 
              2*LECb5*(M - \[CapitalDelta]))*(2*M - \[CapitalDelta])*
             \[CapitalDelta])/(2916*F^4*M*(M + mNucl)*Pi*
             (M - \[CapitalDelta]))) + 
         hA^2*((25*g1*gA*mNucl*(2*M - \[CapitalDelta])*\[CapitalDelta])/
            (972*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])^2) + 
           (5*gA^2*mNucl*\[CapitalDelta]*(-2*M + \[CapitalDelta]))/
            (216*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])^2) + 
           (25*g1^2*mNucl*\[CapitalDelta]*(-10*M^3 + 5*M^2*\[CapitalDelta] - 
              8*M*\[CapitalDelta]^2 + 4*\[CapitalDelta]^3))/
            (17496*F^4*M^2*(M + mNucl)*Pi*(M - \[CapitalDelta])^2)))*
        (-M + \[CapitalDelta] - 2*Sqrt[-M^2 + (-M + \[CapitalDelta])^2]*
          Log[(-M + \[CapitalDelta] + Sqrt[-M^2 + (-M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2) - 
      ((hA^2*((-25*g1*gA*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
             (5*M^2 + 8*M*\[CapitalDelta] + 4*\[CapitalDelta]^2))/
            (2916*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) + 
           (25*g1^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
             (25*M^2 + 40*M*\[CapitalDelta] + 24*\[CapitalDelta]^2))/
            (52488*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) + 
           (gA^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
             (25*M^2 + 40*M*\[CapitalDelta] + 36*\[CapitalDelta]^2))/
            (648*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2)) + 
         hA*((gA*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
             (15*LECb4*M + 10*LECb5*M + 52*LECb4*\[CapitalDelta] + 
              48*LECb5*\[CapitalDelta]))/(324*F^4*M*(M + mNucl)*Pi*
             (M + \[CapitalDelta])) - (25*g1*mNucl*\[CapitalDelta]*
             (2*M + \[CapitalDelta])*(2*LECb5*(M + \[CapitalDelta]) + 
              LECb4*(3*M + 4*\[CapitalDelta])))/(2916*F^4*M*(M + mNucl)*Pi*
             (M + \[CapitalDelta]))))*(M + \[CapitalDelta] - 
         2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), (gA^4*M*mNucl*(-1 + 6*Pi))/(1728*F^4*(M + mNucl)*
        Pi^3) - (mNucl*(M + 96*c4*F^2*Pi^2 + 384*d1pd2*F^2*M*Pi^2 + 
         768*(e17 + e18)*F^2*M^2*Pi^2))/(1152*F^4*(M + mNucl)*Pi^3) + 
      (gA^2*(-144*F^2*M*Pi^2 - 144*F^2*mNucl*Pi^2 + 3*M^2*mNucl*(-7 + 6*Pi) + 
         4*M^3*mNucl*(-12*c3*Pi + c4*(11 + 12*Pi))))/(3456*F^4*M*(M + mNucl)*
        Pi^3) - (hA^4*mNucl*(4*M^4 + M^3*\[CapitalDelta] - 
         4*M*\[CapitalDelta]^3 - 8*\[CapitalDelta]^4))/
       (2916*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*\[CapitalDelta]*
        (M + \[CapitalDelta])) + 
      hA*((-25*g1*mNucl*(8*LECb5*(M^4 + 6*M^3*\[CapitalDelta] - 
             7*M^2*\[CapitalDelta]^2 - 6*M*\[CapitalDelta]^3 + 
             6*\[CapitalDelta]^4) + LECb4*(M^4*(-7 + 12*Pi) + 
             6*M^3*(8 + Pi)*\[CapitalDelta] - 35*M^2*\[CapitalDelta]^2 - 
             48*M*\[CapitalDelta]^3 + 42*\[CapitalDelta]^4)))/
         (139968*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*
          (M + \[CapitalDelta])) + 
        (gA*mNucl*(12*LECb5*(2*M^5*Pi - M^4*(5 + 14*Pi)*\[CapitalDelta] + 
             2*M^3*(24 + Pi)*\[CapitalDelta]^2 - 17*M^2*\[CapitalDelta]^3 - 
             48*M*\[CapitalDelta]^4 + 22*\[CapitalDelta]^5) + 
           LECb4*(-24*M^5*Pi - M^4*(215 + 132*Pi)*\[CapitalDelta] + 
             6*M^3*(104 + 21*Pi)*\[CapitalDelta]^2 + 29*M^2*\[CapitalDelta]^
               3 - 624*M*\[CapitalDelta]^4 + 186*\[CapitalDelta]^5)))/
         (15552*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*\[CapitalDelta]*
          (M + \[CapitalDelta]))) + 
      hA^2*((-5*g1^2*mNucl*(M^7*(-683 + 480*Pi) - 30*M^6*(52 + Pi)*
            \[CapitalDelta] - 2*M^5*(-563 + 780*Pi)*\[CapitalDelta]^2 - 
           30*M^4*(-62 + 17*Pi)*\[CapitalDelta]^3 - 
           473*M^3*\[CapitalDelta]^4 + 420*M^2*\[CapitalDelta]^5 + 
           30*M*\[CapitalDelta]^6 - 720*\[CapitalDelta]^7))/
         (2519424*F^4*M*(M + mNucl)*Pi^3*(M - \[CapitalDelta])^2*
          \[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (gA^2*mNucl*(M^7*(101 + 160*Pi) + M^6*(24 - 62*Pi)*\[CapitalDelta] - 
           2*M^5*(13 + 140*Pi)*\[CapitalDelta]^2 + 6*M^4*(14 + 11*Pi)*
            \[CapitalDelta]^3 + 3*M^3*(-83 + 32*Pi)*\[CapitalDelta]^4 - 
           252*M^2*\[CapitalDelta]^5 + 174*M*\[CapitalDelta]^6 + 
           144*\[CapitalDelta]^7))/(10368*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) - 
        (5*g1*gA*mNucl*(187*M^7 + 10*M^6*(20 - 9*Pi)*\[CapitalDelta] + 
           2*M^5*(-67 + 60*Pi)*\[CapitalDelta]^2 + 50*M^4*(-2 + 3*Pi)*
            \[CapitalDelta]^3 - 263*M^3*\[CapitalDelta]^4 - 
           340*M^2*\[CapitalDelta]^5 + 210*M*\[CapitalDelta]^6 + 
           240*\[CapitalDelta]^7))/(139968*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (16*c4*M^3*mNucl*\[CapitalDelta]^2 - 
          M^4*(mNucl + 38*c4*mNucl*\[CapitalDelta]) - 2*M*\[CapitalDelta]*
           (24*F^2*Pi^2*(-2*mNucl + \[CapitalDelta]) + 
            mNucl*\[CapitalDelta]^2*(5 + 8*c4*\[CapitalDelta])) + 
          2*mNucl*\[CapitalDelta]^2*(24*F^2*Pi^2 + \[CapitalDelta]^2*
             (3 + 38*c4*\[CapitalDelta])) + M^2*\[CapitalDelta]*
           (48*F^2*Pi^2 - mNucl*\[CapitalDelta]*(5 + 38*c4*\[CapitalDelta])))/
         (2592*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*\[CapitalDelta]*
          (M + \[CapitalDelta]))) + ((2*hA^4*mNucl*(M + 2*\[CapitalDelta]))/
         (729*F^4*(M + mNucl)*Pi^3) + 
        hA^2*((-25*g1^2*mNucl*(27*M^2 - 20*M*\[CapitalDelta] - 
             10*\[CapitalDelta]^2))/(419904*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta]) + (25*g1*gA*mNucl*(3*M^2 - 4*M*\[CapitalDelta] - 
             10*\[CapitalDelta]^2))/(23328*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta]) + (gA^2*mNucl*(13*M^2 - 12*M*\[CapitalDelta] + 
             58*\[CapitalDelta]^2))/(5184*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta]) - (mNucl*(2*M*\[CapitalDelta]*(5 + 8*c4*
                \[CapitalDelta]) + M^2*(3 + 38*c4*\[CapitalDelta]) - 
             2*\[CapitalDelta]^2*(3 + 38*c4*\[CapitalDelta])))/
           (1296*F^4*(M + mNucl)*Pi^3*\[CapitalDelta])) + 
        hA*((25*g1*mNucl*(LECb4*(7*M^2 - 32*M*\[CapitalDelta] - 46*
                \[CapitalDelta]^2) + 8*LECb5*(M^2 - 3*M*\[CapitalDelta] - 6*
                \[CapitalDelta]^2)))/(23328*F^4*(M + mNucl)*Pi^3) + 
          (gA*mNucl*(4*LECb5*(-13*M^2 + 44*M*\[CapitalDelta] + 70*
                \[CapitalDelta]^2) + LECb4*(-23*M^2 + 224*M*\[CapitalDelta] + 
               270*\[CapitalDelta]^2)))/(2592*F^4*(M + mNucl)*Pi^3)))*
       Log[(2*\[CapitalDelta])/M] + 
      (((hA^4*mNucl*(2*M^3 - 8*M^2*\[CapitalDelta] + 16*M*\[CapitalDelta]^2 + 
            17*\[CapitalDelta]^3))/(1458*F^4*(M + mNucl)*Pi*
           (M - \[CapitalDelta])*\[CapitalDelta]*(M + \[CapitalDelta])) + 
         hA^2*(-((2*c3 - c4)*mNucl*(2*M + \[CapitalDelta]))/
            (81*F^4*(M + mNucl)*Pi) + (gA^2*mNucl*(2*M + \[CapitalDelta]))/
            (81*F^4*(M + mNucl)*Pi*\[CapitalDelta])))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - ((-(hA^4*mNucl*(2*M^3 + 24*M^2*\[CapitalDelta] - 
             32*M*\[CapitalDelta]^2 - 49*\[CapitalDelta]^3))/
          (1458*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])) + 
         hA*(-(gA*mNucl*(M - \[CapitalDelta])*(M + \[CapitalDelta])*
              (LECb4*M - LECb5*M + 13*LECb4*\[CapitalDelta] + 12*LECb5*
                \[CapitalDelta]))/(81*F^4*M*(M + mNucl)*Pi*\[CapitalDelta]) + 
           (25*g1*(LECb4 + LECb5)*mNucl*(M^2 - \[CapitalDelta]^2))/
            (729*F^4*M*(M + mNucl)*Pi)) + 
         hA^2*((25*g1*gA*mNucl*(M^2 - 3*M*\[CapitalDelta] - \[CapitalDelta]^
               2))/(729*F^4*M^2*(M + mNucl)*Pi) - 
           (25*g1^2*mNucl*(4*M^3 + M^2*\[CapitalDelta] - 13*M*\[CapitalDelta]^
                2 - \[CapitalDelta]^3))/(13122*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) + (gA^2*mNucl*(16*M^3 - 3*M^2*\[CapitalDelta] + 
              19*M*\[CapitalDelta]^2 + 9*\[CapitalDelta]^3))/
            (162*F^4*M^2*(M + mNucl)*Pi*\[CapitalDelta]) + 
           (mNucl*((-8*c3 + 12*c4)*M^3 + M*\[CapitalDelta]*(-5 + 
                8*c3*\[CapitalDelta] - 12*c4*\[CapitalDelta]) - 
              M^2*(3 + 4*c3*\[CapitalDelta] + 36*c4*\[CapitalDelta]) + 
              \[CapitalDelta]^2*(3 + 4*c3*\[CapitalDelta] + 36*c4*
                 \[CapitalDelta])))/(162*F^4*(M + mNucl)*Pi*
             (M^2 - \[CapitalDelta]^2))))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - 
      ((hA*((-5*gA*(LECb4 + 4*LECb5)*mNucl*(2*M - \[CapitalDelta])*
             \[CapitalDelta])/(648*F^4*(M + mNucl)*Pi*
             (M - \[CapitalDelta])) + (25*g1*mNucl*
             (LECb4*(M - 4*\[CapitalDelta]) + 4*LECb5*(M - \[CapitalDelta]))*
             (2*M - \[CapitalDelta])*\[CapitalDelta])/(5832*F^4*M*(M + mNucl)*
             Pi*(M - \[CapitalDelta]))) + 
         hA^2*((-5*gA^2*mNucl*(2*M - \[CapitalDelta])*\[CapitalDelta])/
            (1296*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])^2) + 
           (25*g1*gA*mNucl*(M - 4*\[CapitalDelta])*(2*M - \[CapitalDelta])*
             \[CapitalDelta])/(5832*F^4*M*(M + mNucl)*Pi*
             (M - \[CapitalDelta])^2) - (25*g1^2*mNucl*
             (2*M - \[CapitalDelta])*\[CapitalDelta]*(5*M^2 - 
              40*M*\[CapitalDelta] + 8*\[CapitalDelta]^2))/
            (104976*F^4*M^2*(M + mNucl)*Pi*(M - \[CapitalDelta])^2)))*
        (-M + \[CapitalDelta] - 2*Sqrt[-M^2 + (-M + \[CapitalDelta])^2]*
          Log[(-M + \[CapitalDelta] + Sqrt[-M^2 + (-M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2) - 
      ((hA^2*((25*g1*gA*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
             (3*M^2 + 12*M*\[CapitalDelta] + 8*\[CapitalDelta]^2))/
            (5832*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) - 
           (25*g1^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
             (15*M^2 + 40*M*\[CapitalDelta] + 16*\[CapitalDelta]^2))/
            (104976*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) - 
           (gA^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
             (15*M^2 + 80*M*\[CapitalDelta] + 72*\[CapitalDelta]^2))/
            (1296*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2)) + 
         hA*(-(gA*(13*LECb4 + 12*LECb5)*mNucl*\[CapitalDelta]*
              (2*M + \[CapitalDelta])*(5*M + 8*\[CapitalDelta]))/
            (648*F^4*M*(M + mNucl)*Pi*(M + \[CapitalDelta])) + 
           (25*g1*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
             (12*LECb5*(M + \[CapitalDelta]) + LECb4*(13*M + 
                12*\[CapitalDelta])))/(5832*F^4*M*(M + mNucl)*Pi*
             (M + \[CapitalDelta]))))*(M + \[CapitalDelta] - 
         2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), -(gA^4*M*mNucl*(7 + 6*Pi))/
       (864*F^4*(M + mNucl)*Pi^3) - 
      (gA^2*(77*M^2*mNucl + 128*(c3 - c4)*M^3*mNucl + 384*F^2*M*Pi + 
         384*F^2*mNucl*Pi))/(4608*F^4*M*(M + mNucl)*Pi^2) + 
      (52*c1*M^2*mNucl + c2*M*(-(M*mNucl) + 192*F^2*Pi^2) - 
        32*mNucl*(c3*(M^2 + 6*F^2*Pi^2) + 12*F^2*M*Pi^2*(-d14md15 + 8*e14*M + 
            4*M*(e15 + ((25*g1^2 - 50*g1*gA + 81*gA^2)*hA^2)/(93312*F^2*Pi^2*
                \[CapitalDelta])))))/(1152*F^4*(M + mNucl)*Pi^3) - 
      (hA^4*mNucl*(M^3 - 4*M*\[CapitalDelta]^2))/(1458*F^4*(M + mNucl)*Pi^3*
        (M - \[CapitalDelta])*(M + \[CapitalDelta])) + 
      hA*((-25*g1*M*mNucl*(12*LECb5*\[CapitalDelta]*(M + \[CapitalDelta]) + 
           LECb4*(M^2*(7 + 3*Pi) + 19*M*\[CapitalDelta] + 
             12*\[CapitalDelta]^2)))/(17496*F^4*(M + mNucl)*Pi^3*
          (M + \[CapitalDelta])) - 
        (gA*M*mNucl*(6*LECb5*(7*M^3*(-2 + Pi) + 6*M^2*(-4 + Pi)*
              \[CapitalDelta] + 14*M*\[CapitalDelta]^2 + 
             24*\[CapitalDelta]^3) + LECb4*(M^3*(-91 + 33*Pi) + 
             39*M^2*(-4 + Pi)*\[CapitalDelta] + 91*M*\[CapitalDelta]^2 + 
             156*\[CapitalDelta]^3)))/(1944*F^4*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])*(M + \[CapitalDelta]))) + 
      hA^2*((-5*g1^2*mNucl*(M^5*(83 + 240*Pi) + 2*M^4*(-307 + 255*Pi)*
            \[CapitalDelta] - 937*M^3*\[CapitalDelta]^2 - 
           330*M^2*\[CapitalDelta]^3 - 450*M*\[CapitalDelta]^4 - 
           360*\[CapitalDelta]^5))/(629856*F^4*M*(M + mNucl)*Pi^3*
          \[CapitalDelta]*(M + \[CapitalDelta])^2) - 
        (5*g1*gA*mNucl*(53*M^5 + M^4*(206 - 30*Pi)*\[CapitalDelta] + 
           193*M^3*\[CapitalDelta]^2 + 130*M^2*\[CapitalDelta]^3 + 
           210*M*\[CapitalDelta]^4 + 120*\[CapitalDelta]^5))/
         (34992*F^4*M*(M + mNucl)*Pi^3*\[CapitalDelta]*(M + \[CapitalDelta])^
           2) + (gA^2*mNucl*(M^7*(-103 + 240*Pi) - 6*M^6*(-6 + Pi)*
            \[CapitalDelta] + 14*M^5*(7 - 30*Pi)*\[CapitalDelta]^2 - 
           6*M^4*(-21 + 17*Pi)*\[CapitalDelta]^3 + M^3*(59 + 144*Pi)*
            \[CapitalDelta]^4 - 378*M^2*\[CapitalDelta]^5 - 
           54*M*\[CapitalDelta]^6 + 216*\[CapitalDelta]^7))/
         (7776*F^4*M*(M + mNucl)*Pi^3*(M - \[CapitalDelta])^2*\[CapitalDelta]*
          (M + \[CapitalDelta])^2) + (96*c4*M^3*mNucl*\[CapitalDelta]^2 + 
          M^4*mNucl*(242 - 324*c3*\[CapitalDelta]) - 96*M*\[CapitalDelta]*
           (-6*F^2*Pi^2*(mNucl - 2*\[CapitalDelta]) + 
            c4*mNucl*\[CapitalDelta]^3) + 72*mNucl*\[CapitalDelta]^2*
           (-8*F^2*Pi^2 + 3*\[CapitalDelta]^2*(-1 + 3*c3*\[CapitalDelta])) + 
          M^2*\[CapitalDelta]*(1152*F^2*Pi^2 - mNucl*\[CapitalDelta]*
             (11 + 324*c3*\[CapitalDelta])))/(7776*F^4*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])*\[CapitalDelta]*(M + \[CapitalDelta]))) + 
      ((4*hA^4*M*mNucl)/(729*F^4*(M + mNucl)*Pi^3) + 
        hA*((gA*mNucl*\[CapitalDelta]*(28*LECb4*M + 22*LECb5*M - 
             13*LECb4*\[CapitalDelta] - 12*LECb5*\[CapitalDelta]))/
           (162*F^4*(M + mNucl)*Pi^3) + (25*g1*mNucl*\[CapitalDelta]*
            (-3*LECb5*M + LECb4*(-4*M + \[CapitalDelta])))/
           (1458*F^4*(M + mNucl)*Pi^3)) + 
        hA^2*((gA^2*mNucl*(27*M^2 - 6*M*\[CapitalDelta] - 
             40*\[CapitalDelta]^2))/(1296*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta]) + (25*g1^2*mNucl*(27*M^2 + 
             10*M*\[CapitalDelta] - 40*\[CapitalDelta]^2))/
           (104976*F^4*(M + mNucl)*Pi^3*\[CapitalDelta]) - 
          (25*g1*gA*mNucl*(3*M^2 + 2*M*\[CapitalDelta] - 
             8*\[CapitalDelta]^2))/(5832*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta]) - (mNucl*(32*c4*M*\[CapitalDelta]^2 + 
             72*\[CapitalDelta]^2*(1 - 3*c3*\[CapitalDelta]) + 
             M^2*(-41 + 108*c3*\[CapitalDelta])))/(1296*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta])))*Log[(2*\[CapitalDelta])/M] + 
      ((hA^2*((-4*(2*c3 - c4)*mNucl*(M - \[CapitalDelta]))/
            (81*F^4*(M + mNucl)*Pi) + (4*gA^2*mNucl*(M - \[CapitalDelta]))/
            (81*F^4*(M + mNucl)*Pi*\[CapitalDelta])) + 
         (2*hA^4*mNucl*(M^2 + 9*M*\[CapitalDelta] + 17*\[CapitalDelta]^2))/
          (729*F^4*(M + mNucl)*Pi*\[CapitalDelta]*(M + \[CapitalDelta])))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - (((-2*hA^4*mNucl*(M^3 - 8*M^2*\[CapitalDelta] - 
            16*M*\[CapitalDelta]^2 + 17*\[CapitalDelta]^3))/
          (729*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])) + hA*((50*g1*(LECb4 + LECb5)*mNucl*
             (M^2 - \[CapitalDelta]^2))/(729*F^4*M*(M + mNucl)*Pi) - 
           (2*gA*(13*LECb4 + 12*LECb5)*mNucl*(M^2 - \[CapitalDelta]^2))/
            (81*F^4*M*(M + mNucl)*Pi)) + 
         hA^2*((-25*g1*gA*mNucl*(M^2 + 6*M*\[CapitalDelta] - 
              \[CapitalDelta]^2))/(729*F^4*M^2*(M + mNucl)*Pi) + 
           (gA^2*mNucl*(32*M^3 + M^2*\[CapitalDelta] + 38*M*\[CapitalDelta]^
                2 - 9*\[CapitalDelta]^3))/(162*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) - (25*g1^2*mNucl*(8*M^3 - 
              9*M^2*\[CapitalDelta] - 26*M*\[CapitalDelta]^2 + 
              9*\[CapitalDelta]^3))/(13122*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) + (mNucl*((-32*c3 + 48*c4)*M^3 + 
              16*(2*c3 - 3*c4)*M*\[CapitalDelta]^2 + M^2*(77 - 
                184*c3*\[CapitalDelta] - 16*c4*\[CapitalDelta]) + 
              8*\[CapitalDelta]^2*(-9 + 23*c3*\[CapitalDelta] + 
                2*c4*\[CapitalDelta])))/(324*F^4*(M + mNucl)*Pi*
             (M^2 - \[CapitalDelta]^2))))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - 
      ((hA*((-25*g1*(3*LECb4 + 2*LECb5)*mNucl*(2*M - \[CapitalDelta])*
             \[CapitalDelta])/(1458*F^4*M*(M + mNucl)*Pi) + 
           (gA*mNucl*(2*M - \[CapitalDelta])*\[CapitalDelta]*
             (15*LECb4*M + 10*LECb5*M - 39*LECb4*\[CapitalDelta] - 
              36*LECb5*\[CapitalDelta]))/(162*F^4*M*(M + mNucl)*Pi*
             (M - \[CapitalDelta]))) + 
         hA^2*((25*g1*gA*mNucl*(2*M - \[CapitalDelta])*\[CapitalDelta])/
            (486*F^4*M^2*(M + mNucl)*Pi) + (125*g1^2*mNucl*\[CapitalDelta]*
             (-2*M + \[CapitalDelta]))/(8748*F^4*M^2*(M + mNucl)*Pi) + 
           (gA^2*mNucl*\[CapitalDelta]*(-10*M^3 + 25*M^2*\[CapitalDelta] - 
              28*M*\[CapitalDelta]^2 + 9*\[CapitalDelta]^3))/
            (108*F^4*M^2*(M + mNucl)*Pi*(M - \[CapitalDelta])^2)))*
        (-M + \[CapitalDelta] - 2*Sqrt[-M^2 + (-M + \[CapitalDelta])^2]*
          Log[(-M + \[CapitalDelta] + Sqrt[-M^2 + (-M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2) - 
      ((hA^2*((gA^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
             (5*M^2 - 10*M*\[CapitalDelta] - 9*\[CapitalDelta]^2))/
            (324*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) + 
           (25*g1*gA*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
             (-M^2 + 2*M*\[CapitalDelta] + \[CapitalDelta]^2))/
            (1458*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) + 
           (25*g1^2*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
             (5*M^2 - 10*M*\[CapitalDelta] + 3*\[CapitalDelta]^2))/
            (26244*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2)) + 
         hA*(-(gA*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
              (15*LECb4*M + 10*LECb5*M + 13*LECb4*\[CapitalDelta] + 12*LECb5*
                \[CapitalDelta]))/(162*F^4*M*(M + mNucl)*Pi*
             (M + \[CapitalDelta])) + (25*g1*mNucl*\[CapitalDelta]*
             (2*M + \[CapitalDelta])*(2*LECb5*(M + \[CapitalDelta]) + 
              LECb4*(3*M + \[CapitalDelta])))/(1458*F^4*M*(M + mNucl)*Pi*
             (M + \[CapitalDelta]))))*(M + \[CapitalDelta] - 
         2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), -(gA^4*M*mNucl*(1 + 12*Pi))/
       (1728*F^4*(M + mNucl)*Pi^3) - 
      (gA^2*(144*F^2*M*Pi^2 + 144*F^2*mNucl*Pi^2 + 3*M^2*mNucl*(7 + 12*Pi) + 
         8*M^3*mNucl*(c4*(11 - 6*Pi) + 6*c3*Pi)))/(3456*F^4*M*(M + mNucl)*
        Pi^3) + (1536*(e17 + e18)*F^2*M^2*mNucl*Pi^2 + 
        24*F^2*(3 + 8*c4*mNucl)*Pi^2 - M*(mNucl - 288*c4*F^2*Pi^2 + 
          384*d1pd2*F^2*mNucl*Pi^2))/(1152*F^4*(M + mNucl)*Pi^3) + 
      (hA^4*mNucl*(8*M^4 - M^3*\[CapitalDelta] + 4*M*\[CapitalDelta]^3 - 
         16*\[CapitalDelta]^4))/(2916*F^4*(M + mNucl)*Pi^3*
        (M - \[CapitalDelta])*\[CapitalDelta]*(M + \[CapitalDelta])) + 
      hA*((-25*g1*mNucl*(8*LECb5*(-M^3 + 2*M^2*\[CapitalDelta] + 
             9*M*\[CapitalDelta]^2 + 6*\[CapitalDelta]^3) + 
           LECb4*(M^3*(7 + 6*Pi) + 31*M^2*\[CapitalDelta] + 
             66*M*\[CapitalDelta]^2 + 42*\[CapitalDelta]^3)))/
         (69984*F^4*(M + mNucl)*Pi^3*(M + \[CapitalDelta])) + 
        (gA*mNucl*(LECb4*(24*M^5*Pi + M^4*(215 - 66*Pi)*\[CapitalDelta] - 
             6*M^3*(-52 + 21*Pi)*\[CapitalDelta]^2 - 29*M^2*\[CapitalDelta]^
               3 - 312*M*\[CapitalDelta]^4 - 186*\[CapitalDelta]^5) - 
           12*LECb5*(2*M^5*Pi + M^4*(-5 + 7*Pi)*\[CapitalDelta] + 
             2*M^3*(-12 + Pi)*\[CapitalDelta]^2 - 17*M^2*\[CapitalDelta]^3 + 
             24*M*\[CapitalDelta]^4 + 22*\[CapitalDelta]^5)))/
         (7776*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*\[CapitalDelta]*
          (M + \[CapitalDelta]))) + 
      hA^2*((-5*g1^2*mNucl*(M^5*(683 + 240*Pi) + 2*M^4*(293 + 255*Pi)*
            \[CapitalDelta] - 637*M^3*\[CapitalDelta]^2 - 
           930*M^2*\[CapitalDelta]^3 - 750*M*\[CapitalDelta]^4 - 
           360*\[CapitalDelta]^5))/(1259712*F^4*M*(M + mNucl)*Pi^3*
          \[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (5*g1*gA*mNucl*(187*M^6 + M^5*(87 - 90*Pi)*\[CapitalDelta] - 
           M^4*(47 + 150*Pi)*\[CapitalDelta]^2 + 3*M^3*\[CapitalDelta]^3 - 
           260*M^2*\[CapitalDelta]^4 - 90*M*\[CapitalDelta]^5 + 
           120*\[CapitalDelta]^6))/(69984*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])*\[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (gA^2*mNucl*(M^7*(-101 + 80*Pi) + 2*M^6*(6 + 31*Pi)*\[CapitalDelta] + 
           2*M^5*(13 - 70*Pi)*\[CapitalDelta]^2 + 6*M^4*(7 - 11*Pi)*
            \[CapitalDelta]^3 + 3*M^3*(83 + 16*Pi)*\[CapitalDelta]^4 - 
           126*M^2*\[CapitalDelta]^5 - 174*M*\[CapitalDelta]^6 + 
           72*\[CapitalDelta]^7))/(5184*F^4*M*(M + mNucl)*Pi^3*
          (M - \[CapitalDelta])^2*\[CapitalDelta]*(M + \[CapitalDelta])^2) + 
        (8*c4*M^3*mNucl*\[CapitalDelta]^2 + 
          M^4*(mNucl + 38*c4*mNucl*\[CapitalDelta]) - M*\[CapitalDelta]*
           (-48*F^2*Pi^2*(mNucl - 2*\[CapitalDelta]) + 
            mNucl*\[CapitalDelta]^2*(5 + 8*c4*\[CapitalDelta])) - 
          2*mNucl*\[CapitalDelta]^2*(24*F^2*Pi^2 + \[CapitalDelta]^2*
             (3 + 38*c4*\[CapitalDelta])) + M^2*\[CapitalDelta]*
           (96*F^2*Pi^2 + mNucl*\[CapitalDelta]*(5 + 38*c4*\[CapitalDelta])))/
         (1296*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*\[CapitalDelta]*
          (M + \[CapitalDelta]))) + ((2*hA^4*mNucl*(M - 4*\[CapitalDelta]))/
         (729*F^4*(M + mNucl)*Pi^3) + 
        hA^2*((-25*g1*gA*mNucl*(3*M^2 + 2*M*\[CapitalDelta] - 
             10*\[CapitalDelta]^2))/(11664*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta]) + (25*g1^2*mNucl*(27*M^2 + 
             10*M*\[CapitalDelta] - 10*\[CapitalDelta]^2))/
           (209952*F^4*(M + mNucl)*Pi^3*\[CapitalDelta]) - 
          (gA^2*mNucl*(13*M^2 + 6*M*\[CapitalDelta] + 58*\[CapitalDelta]^2))/
           (2592*F^4*(M + mNucl)*Pi^3*\[CapitalDelta]) + 
          (mNucl*(-(M*\[CapitalDelta]*(5 + 8*c4*\[CapitalDelta])) + 
             M^2*(3 + 38*c4*\[CapitalDelta]) - 2*\[CapitalDelta]^2*
              (3 + 38*c4*\[CapitalDelta])))/(648*F^4*(M + mNucl)*Pi^3*
            \[CapitalDelta])) + 
        hA*((gA*mNucl*(LECb4*(23*M^2 + 112*M*\[CapitalDelta] - 270*
                \[CapitalDelta]^2) + 4*LECb5*(13*M^2 + 22*M*\[CapitalDelta] - 
               70*\[CapitalDelta]^2)))/(1296*F^4*(M + mNucl)*Pi^3) - 
          (25*g1*mNucl*(LECb4*(7*M^2 + 16*M*\[CapitalDelta] - 46*
                \[CapitalDelta]^2) + 4*LECb5*(2*M^2 + 3*M*\[CapitalDelta] - 
               12*\[CapitalDelta]^2)))/(11664*F^4*(M + mNucl)*Pi^3)))*
       Log[(2*\[CapitalDelta])/M] + 
      ((hA^2*((-2*(2*c3 - c4)*mNucl*(M - \[CapitalDelta]))/
            (81*F^4*(M + mNucl)*Pi) + (2*gA^2*mNucl*(M - \[CapitalDelta]))/
            (81*F^4*(M + mNucl)*Pi*\[CapitalDelta])) + 
         (hA^4*mNucl*(M^2 + 9*M*\[CapitalDelta] + 17*\[CapitalDelta]^2))/
          (729*F^4*(M + mNucl)*Pi*\[CapitalDelta]*(M + \[CapitalDelta])))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - ((-(hA^4*mNucl*(M^3 - 24*M^2*\[CapitalDelta] - 
             16*M*\[CapitalDelta]^2 + 49*\[CapitalDelta]^3))/
          (729*F^4*(M + mNucl)*Pi*(M - \[CapitalDelta])*\[CapitalDelta]*
           (M + \[CapitalDelta])) + hA*((25*g1*(LECb4 + LECb5)*mNucl*
             (M^2 - \[CapitalDelta]^2))/(729*F^4*M*(M + mNucl)*Pi) + 
           (gA*mNucl*(M - \[CapitalDelta])*(M + \[CapitalDelta])*
             (LECb4*(2*M - 13*\[CapitalDelta]) - 2*LECb5*(M + 
                6*\[CapitalDelta])))/(81*F^4*M*(M + mNucl)*Pi*
             \[CapitalDelta])) + 
         hA^2*((-25*g1*gA*mNucl*(2*M^2 + 3*M*\[CapitalDelta] - 
              2*\[CapitalDelta]^2))/(729*F^4*M^2*(M + mNucl)*Pi) + 
           (gA^2*mNucl*(16*M^3 + 6*M^2*\[CapitalDelta] + 19*M*\[CapitalDelta]^
                2 - 18*\[CapitalDelta]^3))/(162*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) - (25*g1^2*mNucl*(4*M^3 - 
              2*M^2*\[CapitalDelta] - 13*M*\[CapitalDelta]^2 + 
              2*\[CapitalDelta]^3))/(13122*F^4*M^2*(M + mNucl)*Pi*
             \[CapitalDelta]) + (mNucl*((-8*c3 + 12*c4)*M^3 + 
              M*\[CapitalDelta]*(-5 + 8*c3*\[CapitalDelta] - 
                12*c4*\[CapitalDelta]) - 2*\[CapitalDelta]^2*(3 + 
                4*c3*\[CapitalDelta] + 36*c4*\[CapitalDelta]) + 
              M^2*(6 + 8*c3*\[CapitalDelta] + 72*c4*\[CapitalDelta])))/
            (162*F^4*(M + mNucl)*Pi*(M^2 - \[CapitalDelta]^2))))*
        (\[CapitalDelta] - 2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (8*Pi^2) - 
      ((hA*((-125*g1*(LECb4 + LECb5)*mNucl*(2*M - \[CapitalDelta])*
             \[CapitalDelta])/(1458*F^4*M*(M + mNucl)*Pi) + 
           (gA*mNucl*(2*M - \[CapitalDelta])*\[CapitalDelta]*
             (25*LECb4*M + 25*LECb5*M - 39*LECb4*\[CapitalDelta] - 
              36*LECb5*\[CapitalDelta]))/(162*F^4*M*(M + mNucl)*Pi*
             (M - \[CapitalDelta]))) + 
         hA^2*((-125*g1^2*mNucl*(2*M - \[CapitalDelta])*\[CapitalDelta])/
            (26244*F^4*M^2*(M + mNucl)*Pi) + (25*g1*gA*mNucl*
             (M - 3*\[CapitalDelta])*(2*M - \[CapitalDelta])*\[CapitalDelta])/
            (1458*F^4*M^2*(M + mNucl)*Pi*(M - \[CapitalDelta])) - 
           (gA^2*mNucl*(2*M - \[CapitalDelta])*\[CapitalDelta]*
             (5*M^2 - 30*M*\[CapitalDelta] + 27*\[CapitalDelta]^2))/
            (324*F^4*M^2*(M + mNucl)*Pi*(M - \[CapitalDelta])^2)))*
        (-M + \[CapitalDelta] - 2*Sqrt[-M^2 + (-M + \[CapitalDelta])^2]*
          Log[(-M + \[CapitalDelta] + Sqrt[-M^2 + (-M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2) - 
      ((hA^2*((-25*g1*gA*mNucl*\[CapitalDelta]^3*(2*M + \[CapitalDelta]))/
            (1458*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2) - 
           (25*g1^2*mNucl*\[CapitalDelta]^2*(2*M + \[CapitalDelta])*
             (10*M + \[CapitalDelta]))/(26244*F^4*M^2*(M + mNucl)*Pi*
             (M + \[CapitalDelta])^2) + (gA^2*mNucl*\[CapitalDelta]^2*
             (2*M + \[CapitalDelta])*(10*M + 9*\[CapitalDelta]))/
            (324*F^4*M^2*(M + mNucl)*Pi*(M + \[CapitalDelta])^2)) + 
         hA*((gA*mNucl*\[CapitalDelta]*(2*M + \[CapitalDelta])*
             (10*LECb4*M + 15*LECb5*M + 13*LECb4*\[CapitalDelta] + 
              12*LECb5*\[CapitalDelta]))/(162*F^4*M*(M + mNucl)*Pi*
             (M + \[CapitalDelta])) - (25*g1*mNucl*\[CapitalDelta]*
             (2*M + \[CapitalDelta])*(3*LECb5*(M + \[CapitalDelta]) + 
              LECb4*(2*M + 3*\[CapitalDelta])))/(1458*F^4*M*(M + mNucl)*Pi*
             (M + \[CapitalDelta]))))*(M + \[CapitalDelta] - 
         2*Sqrt[-M^2 + (M + \[CapitalDelta])^2]*
          Log[(M + \[CapitalDelta] + Sqrt[-M^2 + (M + \[CapitalDelta])^2])/
            M]))/(8*Pi^2), (gA^2*(77*M*mNucl + 96*F^2*Pi))/
       (1536*F^4*(M + mNucl)*Pi^2) + (4*c1*M*(-13*M*mNucl + 48*F^2*Pi^2) + 
        c2*(M^2*mNucl + 96*F^2*M*Pi^2 + 192*F^2*mNucl*Pi^2) - 
        32*(-96*(e14 + e15 + e16)*F^2*M^2*mNucl*Pi^2 - 
          c3*(M^2*mNucl - 3*F^2*M*Pi^2 + 6*F^2*mNucl*Pi^2)))/
       (384*F^4*(M + mNucl)*Pi^3) + 
      (hA^2*(-576*F^2*M*Pi^2*\[CapitalDelta]^2 + 2*M^4*mNucl*
          (-121 + 162*c2*\[CapitalDelta] + 162*c3*\[CapitalDelta]) - 
         72*\[CapitalDelta]^3*(-16*F^2*Pi^2 + 3*mNucl*\[CapitalDelta]*
            (-1 + 3*c2*\[CapitalDelta] + 3*c3*\[CapitalDelta])) + 
         M^2*\[CapitalDelta]*(-576*F^2*Pi^2 + mNucl*\[CapitalDelta]*
            (11 + 324*c2*\[CapitalDelta] + 324*c3*\[CapitalDelta]))))/
       (2592*F^4*(M + mNucl)*Pi^3*(M - \[CapitalDelta])*\[CapitalDelta]*
        (M + \[CapitalDelta])) + 
      (hA^2*mNucl*(-72*\[CapitalDelta]^2*(-1 + 3*c2*\[CapitalDelta] + 
           3*c3*\[CapitalDelta]) + M^2*(-41 + 108*c2*\[CapitalDelta] + 
           108*c3*\[CapitalDelta]))*Log[(2*\[CapitalDelta])/M])/
       (432*F^4*(M + mNucl)*Pi^3*\[CapitalDelta]) - 
      (hA^2*mNucl*(-72*\[CapitalDelta]^2*(-1 + 3*c2*\[CapitalDelta] + 
           3*c3*\[CapitalDelta]) + M^2*(-77 + 216*c2*\[CapitalDelta] + 
           216*c3*\[CapitalDelta]))*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (864*F^4*(M + mNucl)*Pi^3*(M^2 - \[CapitalDelta]^2)), 
     (gA^2*(7*M*mNucl - 48*F^2*Pi^2))/(384*F^4*(M + mNucl)*Pi^3) + 
      (12*F^2*mNucl*Pi^2 + M^2*(-48*c4*F^2*Pi^2 + 
          mNucl*(-1 + 288*d1pd2*F^2*Pi^2 + 288*d3*F^2*Pi^2 + 
            192*d5*F^2*Pi^2)))/(192*F^4*M*(M + mNucl)*Pi^3) + 
      (hA^2*M*(48*F^2*Pi^2*(M - \[CapitalDelta]) + 
         5*mNucl*\[CapitalDelta]^2))/(432*F^4*(M + mNucl)*Pi^3*
        (M - \[CapitalDelta])*(M + \[CapitalDelta])) + 
      (5*hA^2*M*mNucl*Log[(2*\[CapitalDelta])/M])/(216*F^4*(M + mNucl)*
        Pi^3) - (5*hA^2*M*mNucl*\[CapitalDelta]*(\[CapitalDelta] - 
         2*Sqrt[-M^2 + \[CapitalDelta]^2]*
          Log[(\[CapitalDelta] + Sqrt[-M^2 + \[CapitalDelta]^2])/M]))/
       (432*F^4*(M + mNucl)*Pi^3*(M^2 - \[CapitalDelta]^2))}

